On the Symmetry of Odd Leech Lattice CFT

We show that the Mathieu groups $M_{24}$ and $M_{23}$ in the isometry group of the odd Leech lattice do not lift to subgroups of the automorphism group of its lattice vertex operator (super)algebra. In other words, the subgroups $2^{24}.M_{24}$ and $2^{23}.M_{23}$ of the automorphism group of the odd Leech lattice vertex operator algebra are non-split extensions. Our method can also confirm a similar result for the Conway group $\mathrm{Co}_0$ and the Leech lattice, which was already shown in [Griess 1973]. This study is motivated by the moonshine-type observation on the $\mathcal{N}=2$ extremal elliptic genus of central charge 24 by [Benjamin, Dyer, Fitzpatrick, Kachru arXiv:1507.00004]. We also investigate weight-1 and weight-$\frac{3}{2}$ currents invariant under the subgroup $2^{24}.M_{24}$ or $2^{23}.M_{23}$ of the automorphism group of the odd Leech lattice vertex operator algebra, and revisit an $\mathcal{N}=2$ superconformal algebra in it.

==> anc/Co0_of_Leech.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4ce472f8-6b20-4ffe-93b8-1b89666ff624",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "19fcebec-805e-456e-b0e2-9c6d423cf8de",
   "metadata": {},
   "source": [
    "# The Leech lattice \\Lambda_24 from G_24"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32ade44e-ffbd-49e3-a675-9699ca9836f0",
   "metadata": {},
   "source": [
    "### the basis of \\Lambda_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b42d4410-c2f2-4887-ad77-d198f45b6ac2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      "[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]\n"
     ]
    }
   ],
   "source": [
    "# the basis e_0,...,e_23 of Leech lattice L (just a standard basis)\n",
    "\n",
    "LEECH_BASIS = np.array([[1 if i == j else 0 for i in range(24)] for j in range(24)])\n",
    "for i in range(24):\n",
    "    print(LEECH_BASIS[i])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbde080e-df45-494e-b20a-9e62bdd6bdf2",
   "metadata": {},
   "source": [
    "### fuction to calculate the components of a vector in \\Lambda_24 with respect to the basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e63ebad7-2a64-4465-8c71-df20baa0ea78",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n",
      "[4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n"
     ]
    }
   ],
   "source": [
    "# return the component [c_0, ..., c_23] of v = (lattice point in \\Lambda_24) = c_0e_0+...+c_23e_23\n",
    "def component(v):\n",
    "    return v\n",
    "    \n",
    "# return c_0e_0+...+c_23e_23 for c = [c_0, ... ,c_23]\n",
    "def comp_to_vec(c):\n",
    "    return c\n",
    "    \n",
    "### Sanity Check\n",
    "print(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0]))\n",
    "print(comp_to_vec(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccb9845e-6d28-4430-ac0d-2564f717272a",
   "metadata": {},
   "source": [
    "### the intersection form of \\Lambda_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c878a9ab-6a5b-4b08-ad1c-404b391dc0a0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "[ 4. -2. -2.  2.  2.  2. -1. -1.  2.  2. -2.  2. -2.  1. -1.  1.  1.  2.\n",
      "  0. -1.  0. -2. -2.  2.]\n",
      "[-2.  4.  0.  0. -2.  0. -1.  2.  0.  0.  2. -1.  1.  1. -1.  1. -2. -2.\n",
      " -1.  1.  1.  2.  1. -2.]\n",
      "[-2.  0.  4.  0.  0. -2.  0.  0.  0.  0.  2.  0.  0. -2.  1. -1. -1. -1.\n",
      "  1. -1. -1.  1.  0. -1.]\n",
      "[ 2.  0.  0.  4.  0.  0. -2. -1.  2.  2.  0.  2. -2.  1.  0.  2. -1.  0.\n",
      " -1.  0.  1. -1. -1.  0.]\n",
      "[ 2. -2.  0.  0.  4.  0. -1. -1.  1.  1. -1.  1. -1.  0.  0. -1.  0.  2.\n",
      "  0. -2. -2. -1. -2.  2.]\n",
      "[ 2.  0. -2.  0.  0.  4.  0.  0.  1.  1. -1.  1. -1.  1. -1.  1.  1.  0.\n",
      "  1.  0.  1.  0. -1.  1.]\n",
      "[-1. -1.  0. -2. -1.  0.  4.  1. -1. -1.  0. -2.  2.  0.  0.  0.  2. -1.\n",
      "  0.  0. -1.  1.  2. -1.]\n",
      "[-1.  2.  0. -1. -1.  0.  1.  4.  1.  1.  2. -1.  1.  0. -1.  1. -1. -1.\n",
      " -1. -1. -1.  1.  1. -1.]\n",
      "[ 2.  0.  0.  2.  1.  1. -1.  1.  4.  2.  0.  2. -2.  1.  0.  1. -1.  0.\n",
      " -1. -2.  0. -1. -1.  0.]\n",
      "[ 2.  0.  0.  2.  1.  1. -1.  1.  2.  4.  0.  1. -2.  0. -1.  1. -1.  1.\n",
      "  0. -1. -1. -1. -1.  1.]\n",
      "[-2.  2.  2.  0. -1. -1.  0.  2.  0.  0.  4.  0.  1. -1.  0.  1. -1. -2.\n",
      "  0.  0.  0.  2.  1. -2.]\n",
      "[ 2. -1.  0.  2.  1.  1. -2. -1.  2.  1.  0.  4. -2.  0.  1.  0.  0.  1.\n",
      "  0. -1.  1. -2. -2.  1.]\n",
      "[-2.  1.  0. -2. -1. -1.  2.  1. -2. -2.  1. -2.  4.  0. -1.  0.  1. -1.\n",
      " -1.  1.  0.  2.  2. -2.]\n",
      "[ 1.  1. -2.  1.  0.  1.  0.  0.  1.  0. -1.  0.  0.  4. -1.  1.  0. -1.\n",
      " -2.  0.  0.  0.  0.  0.]\n",
      "[-1. -1.  1.  0.  0. -1.  0. -1.  0. -1.  0.  1. -1. -1.  4. -1. -1.  0.\n",
      "  0.  0.  0. -1.  0.  0.]\n",
      "[ 1.  1. -1.  2. -1.  1.  0.  1.  1.  1.  1.  0.  0.  1. -1.  4.  0. -1.\n",
      " -1.  0.  1.  1.  0. -1.]\n",
      "[ 1. -2. -1. -1.  0.  1.  2. -1. -1. -1. -1.  0.  1.  0. -1.  0.  4.  1.\n",
      "  1.  0.  0.  0.  0.  0.]\n",
      "[ 2. -2. -1.  0.  2.  0. -1. -1.  0.  1. -2.  1. -1. -1.  0. -1.  1.  4.\n",
      "  1. -1. -1. -2. -2.  2.]\n",
      "[ 0. -1.  1. -1.  0.  1.  0. -1. -1.  0.  0.  0. -1. -2.  0. -1.  1.  1.\n",
      "  4.  0.  0.  0. -1.  1.]\n",
      "[-1.  1. -1.  0. -2.  0.  0. -1. -2. -1.  0. -1.  1.  0.  0.  0.  0. -1.\n",
      "  0.  4.  2.  0.  2. -1.]\n",
      "[ 0.  1. -1.  1. -2.  1. -1. -1.  0. -1.  0.  1.  0.  0.  0.  1.  0. -1.\n",
      "  0.  2.  4.  0.  1. -1.]\n",
      "[-2.  2.  1. -1. -1.  0.  1.  1. -1. -1.  2. -2.  2.  0. -1.  1.  0. -2.\n",
      "  0.  0.  0.  4.  1. -2.]\n",
      "[-2.  1.  0. -1. -2. -1.  2.  1. -1. -1.  1. -2.  2.  0.  0.  0.  0. -2.\n",
      " -1.  2.  1.  1.  4. -2.]\n",
      "[ 2. -2. -1.  0.  2.  1. -1. -1.  0.  1. -2.  1. -2.  0.  0. -1.  0.  2.\n",
      "  1. -1. -1. -2. -2.  4.]\n"
     ]
    }
   ],
   "source": [
    "# the intersection form of the basis of L2\n",
    "# calculated by Mathematica from the information of the generators of Co_0 on ATLAS of Finite Group Representations https://brauer.maths.qmul.ac.uk/Atlas/spor/Co1/\n",
    "\n",
    "INTERSECTION_FORM = np.array([\n",
    "    [4, -2, -2, 2, 2, 2, -1, -1, 2, 2, -2, 2, -2, 1, -1, 1, 1, 2, 0, -1, 0, -2, -2, 2],\n",
    "    [-2, 4, 0, 0, -2, 0, -1, 2, 0, 0, 2, -1, 1, 1, -1, 1, -2, -2, -1, 1, 1, 2, 1, -2],\n",
    "    [-2, 0, 4, 0, 0, -2, 0, 0, 0, 0, 2, 0, 0, -2, 1, -1, -1, -1, 1, -1, -1, 1, 0, -1],\n",
    "    [2, 0, 0, 4, 0, 0, -2, -1, 2, 2, 0, 2, -2, 1, 0, 2, -1, 0, -1, 0, 1, -1, -1, 0],\n",
    "    [2, -2, 0, 0, 4, 0, -1, -1, 1, 1, -1, 1, -1, 0, 0, -1, 0, 2, 0, -2, -2, -1, -2, 2],\n",
    "    [2, 0, -2, 0, 0, 4, 0, 0, 1, 1, -1, 1, -1, 1, -1, 1, 1, 0, 1, 0, 1, 0, -1, 1],\n",
    "    [-1, -1, 0, -2, -1, 0, 4, 1, -1, -1, 0, -2, 2, 0, 0, 0, 2, -1, 0, 0, -1, 1, 2, -1],\n",
    "    [-1, 2, 0, -1, -1, 0, 1, 4, 1, 1, 2, -1, 1, 0, -1, 1, -1, -1, -1, -1, -1, 1, 1, -1],\n",
    "    [2, 0, 0, 2, 1, 1, -1, 1, 4, 2, 0, 2, -2, 1, 0, 1, -1, 0, -1, -2, 0, -1, -1, 0],\n",
    "    [2, 0, 0, 2, 1, 1, -1, 1, 2, 4, 0, 1, -2, 0, -1, 1, -1, 1, 0, -1, -1, -1, -1, 1],\n",
    "    [-2, 2, 2, 0, -1, -1, 0, 2, 0, 0, 4, 0, 1, -1, 0, 1, -1, -2, 0, 0, 0, 2, 1, -2],\n",
    "    [2, -1, 0, 2, 1, 1, -2, -1, 2, 1, 0, 4, -2, 0, 1, 0, 0, 1, 0, -1, 1, -2, -2, 1],\n",
    "    [-2, 1, 0, -2, -1, -1, 2, 1, -2, -2, 1, -2, 4, 0, -1, 0, 1, -1, -1, 1, 0, 2, 2, -2],\n",
    "    [1, 1, -2, 1, 0, 1, 0, 0, 1, 0, -1, 0, 0, 4, -1, 1, 0, -1, -2, 0, 0, 0, 0, 0],\n",
    "    [-1, -1, 1, 0, 0, -1, 0, -1, 0, -1, 0, 1, -1, -1, 4, -1, -1, 0, 0, 0, 0, -1, 0, 0],\n",
    "    [1, 1, -1, 2, -1, 1, 0, 1, 1, 1, 1, 0, 0, 1, -1, 4, 0, -1, -1, 0, 1, 1, 0, -1],\n",
    "    [1, -2, -1, -1, 0, 1, 2, -1, -1, -1, -1, 0, 1, 0, -1, 0, 4, 1, 1, 0, 0, 0, 0, 0],\n",
    "    [2, -2, -1, 0, 2, 0, -1, -1, 0, 1, -2, 1, -1, -1, 0, -1, 1, 4, 1, -1, -1, -2, -2, 2],\n",
    "    [0, -1, 1, -1, 0, 1, 0, -1, -1, 0, 0, 0, -1, -2, 0, -1, 1, 1, 4, 0, 0, 0, -1, 1],\n",
    "    [-1, 1, -1, 0, -2, 0, 0, -1, -2, -1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 4, 2, 0, 2, -1],\n",
    "    [0, 1, -1, 1, -2, 1, -1, -1, 0, -1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 2, 4, 0, 1, -1],\n",
    "    [-2, 2, 1, -1, -1, 0, 1, 1, -1, -1, 2, -2, 2, 0, -1, 1, 0, -2, 0, 0, 0, 4, 1, -2],\n",
    "    [-2, 1, 0, -1, -2, -1, 2, 1, -1, -1, 1, -2, 2, 0, 0, 0, 0, -2, -1, 2, 1, 1, 4, -2],\n",
    "    [2, -2, -1, 0, 2, 1, -1, -1, 0, 1, -2, 1, -2, 0, 0, -1, 0, 2, 1, -1, -1, -2, -2, 4]\n",
    "], dtype = float)\n",
    "\n",
    "print(INTERSECTION_FORM.size == 24*24)\n",
    "for i in range(24):\n",
    "    print(INTERSECTION_FORM[i])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aadbc96c-f339-4c4e-b4d6-b3dcaa3891c5",
   "metadata": {},
   "source": [
    "# The cocycle factor \\varepsilon(k, k')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32abfd48-fc98-4ed7-886b-e9d064367856",
   "metadata": {},
   "source": [
    "### function to calculate the cocycle factor \\varepsilon(k, k') of k, k' in \\Lambda_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d1e4033a-b725-430d-8e16-6ce1bfd481e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-3.0\n",
      "-1.0\n"
     ]
    }
   ],
   "source": [
    "# return k_1 * k_2 (mod 2) for k_i in \\Lambda_24\n",
    "def ast_prod(v1, v2):\n",
    "    v1_comp = component(v1)\n",
    "    v2_comp = component(v2)\n",
    "    ans = 0\n",
    "    for i in range(24):\n",
    "        for j in range(i):\n",
    "            ans = ans + v1_comp[i] * v2_comp[j] * INTERSECTION_FORM[i][j]\n",
    "    return ans\n",
    "\n",
    "# return the cocycle factor \\varepsilon(k_1, k_2) for k_i in \\Lambda_24\n",
    "def cocycle_factor(v1, v2):\n",
    "    return (-1) ** ast_prod(v1, v2)\n",
    "\n",
    "### Sanity Check\n",
    "print(ast_prod(LEECH_BASIS[6], 3 * LEECH_BASIS[0]))\n",
    "print(cocycle_factor(LEECH_BASIS[6], 3 * LEECH_BASIS[0]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8926a095-6600-44f3-a8f8-de5a353e84d6",
   "metadata": {},
   "source": [
    "# The generators of Co_0"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7fdbb2cc-48a3-4fb0-873c-bbb4651ac482",
   "metadata": {},
   "source": [
    "### the generators A and B of Co_0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "ef27c65b-608c-470d-b562-0ce63c87cd20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# Generators of Co0 from ATLAS of Finite Group Representations https://brauer.maths.qmul.ac.uk/Atlas/spor/Co1/\n",
    "\n",
    "A = np.array([\n",
    "    [2,0,0,-3,-2,-1,0,-2,1,1,0,1,1,0,0,1,-1,-1,0,0,-1,0,0,0],\n",
    "    [-4,1,0,6,4,2,2,3,-1,-3,-1,0,-2,-1,-1,-1,1,1,0,1,0,0,0,0],\n",
    "    [4,-1,0,-6,-4,-2,-3,-4,2,4,3,-3,2,1,2,0,1,-1,-1,-1,1,0,-1,1],\n",
    "    [4,1,1,-6,-3,-2,-1,-4,2,2,1,0,1,0,1,2,0,-1,-1,0,-1,0,0,1],\n",
    "    [5,-2,0,-8,-5,-3,-2,-4,2,4,2,0,2,2,1,1,-1,-1,0,0,0,1,-1,0],\n",
    "    [-3,0,-1,4,1,2,1,1,0,-2,0,0,0,-1,-1,-1,0,0,0,0,-1,-1,0,0],\n",
    "    [1,0,-1,-2,-2,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,0,-1,0,0,0,0],\n",
    "    [-3,1,-1,5,3,1,2,2,-1,-2,-1,0,-1,-1,-1,-1,0,0,1,0,0,0,0,0],\n",
    "    [-2,2,0,3,3,0,2,2,0,-1,-2,1,0,-1,0,0,1,-1,1,1,0,0,0,1],\n",
    "    [9,-1,-1,-13,-9,-5,-4,-9,4,6,4,-1,3,1,2,2,-1,-3,-1,-1,-2,1,-1,1],\n",
    "    [1,-1,-1,-3,-3,-1,-1,-4,2,2,3,-2,1,0,0,0,0,0,-1,-1,0,0,-1,1],\n",
    "    [4,-1,1,-6,-4,-2,-2,-3,2,3,2,-1,2,1,1,1,0,-1,-1,0,0,0,-1,1],\n",
    "    [-4,0,0,5,3,2,2,3,-2,-2,-1,0,-2,0,-1,-1,0,2,0,0,1,0,0,-1],\n",
    "    [8,2,2,-9,-5,-4,0,-5,2,2,2,1,0,1,1,2,-1,0,-1,1,-1,1,0,1],\n",
    "    [-3,0,0,3,3,1,0,3,-1,-1,-1,0,0,0,0,0,1,0,1,0,1,-1,0,0],\n",
    "    [-5,2,0,6,4,3,3,2,-1,-4,-2,1,-2,-2,-2,0,0,1,0,0,-1,-1,1,0],\n",
    "    [3,0,0,-3,-3,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,-1,-1,0,0,0,0],\n",
    "    [0,0,0,1,1,0,0,2,-1,0,-2,1,0,0,0,0,0,-1,1,0,0,0,0,-1],\n",
    "    [-1,0,-1,2,0,1,-1,0,0,0,0,-1,1,-1,0,-1,1,-1,0,-1,0,-1,0,0],\n",
    "    [-4,-1,-1,4,2,2,0,2,-1,-2,-1,1,-1,-1,-1,0,0,1,0,0,-1,0,1,-1],\n",
    "    [-9,1,0,11,7,5,3,6,-2,-5,-3,1,-2,-2,-2,-1,1,2,0,1,0,-1,1,0],\n",
    "    [-6,1,0,9,5,4,3,4,-2,-4,-1,-1,-2,-1,-1,-2,1,2,0,0,1,-1,0,0],\n",
    "    [5,1,-1,-7,-5,-3,-1,-6,2,3,3,0,1,0,1,1,-1,0,-1,-1,-1,1,0,1],\n",
    "    [6,0,1,-6,-4,-2,-2,-3,1,2,1,0,2,1,1,1,-1,-1,0,0,-1,0,0,0]\n",
    "]).T\n",
    "\n",
    "B = np.array([\n",
    "    [0,0,1,0,0,0,-1,1,1,0,-1,0,1,0,1,0,1,0,0,1,0,1,0,1],\n",
    "    [3,1,-1,-3,-2,-2,0,-3,1,2,2,-1,1,0,1,0,0,-1,0,-1,0,-1,-1,0],\n",
    "    [-4,0,-1,7,4,3,1,4,-3,-3,-2,0,-1,-1,-1,-1,0,0,1,-1,0,-1,1,-1],\n",
    "    [0,-1,0,1,0,1,-1,1,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0],\n",
    "    [6,0,2,-6,-4,-2,-3,-2,1,2,1,-1,1,1,2,1,1,-1,-1,0,0,1,0,1],\n",
    "    [2,0,-1,-5,-3,-3,-1,-4,3,3,1,0,2,0,1,1,0,-1,0,0,0,1,-1,1],\n",
    "    [-10,0,0,12,8,5,4,7,-3,-6,-3,1,-3,-1,-3,-1,0,3,1,1,1,-1,1,-1],\n",
    "    [-1,4,1,5,4,1,3,3,-2,-3,-2,1,-1,-1,0,0,1,1,1,0,0,-1,1,0],\n",
    "    [-1,0,1,3,2,1,-1,3,-1,-1,-2,0,1,0,1,0,1,0,1,0,0,0,1,0],\n",
    "    [2,2,1,0,0,0,0,0,0,0,0,-1,1,0,2,0,1,0,0,0,0,0,0,1],\n",
    "    [-5,3,0,11,7,4,4,6,-4,-5,-3,0,-2,-2,-1,-2,1,1,1,-1,1,-2,1,-1],\n",
    "    [3,0,1,-2,-1,-1,-1,0,0,1,-1,0,1,0,1,0,0,-1,0,0,0,1,0,0],\n",
    "    [-4,0,-1,5,3,2,2,2,-1,-3,0,0,-2,-1,-2,-1,0,1,0,0,0,-1,0,-1],\n",
    "    [2,-1,1,-2,-1,-1,-1,0,1,1,1,-1,1,1,1,0,0,0,0,1,1,0,-1,0],\n",
    "    [2,-1,1,-3,-1,-1,-1,0,-1,1,-1,1,-1,1,0,1,-1,0,0,0,0,1,1,-1],\n",
    "    [-2,0,-1,3,1,1,1,1,0,-1,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0],\n",
    "    [-11,-2,-1,12,7,5,3,7,-2,-5,-3,1,-2,-1,-3,-2,0,2,1,1,1,0,0,-1],\n",
    "    [-2,0,1,2,2,1,0,3,-1,-1,-2,1,-1,0,0,0,1,0,0,1,0,1,0,0],\n",
    "    [-6,1,-1,7,5,2,2,4,-2,-2,-3,1,-1,-1,-1,-1,1,0,1,0,1,0,0,0],\n",
    "    [-3,1,-1,3,2,1,2,0,0,-1,0,0,-1,-1,-1,-1,0,0,0,0,0,-1,0,0],\n",
    "    [2,-2,-2,-6,-5,-2,-2,-6,3,4,3,-1,2,0,0,0,-1,-1,-1,-1,-1,0,-1,0],\n",
    "    [2,-1,-2,-4,-4,-1,-1,-5,2,2,4,-2,1,0,0,0,-1,0,-1,-2,0,-1,-1,0],\n",
    "    [-6,1,0,8,5,4,3,3,-2,-4,-1,0,-2,-1,-2,-1,0,2,0,0,0,-2,1,-1],\n",
    "    [14,1,2,-18,-11,-7,-4,-10,4,7,4,0,3,2,3,3,-1,-2,-2,0,-1,2,-1,2]\n",
    "]).T\n",
    "\n",
    "### Sanity Check: the left action (generator @ column_vector) preserves INTERSECTION_FORM.\n",
    "print(np.all((A.T) @ INTERSECTION_FORM @ A == INTERSECTION_FORM))\n",
    "print(np.all((B.T) @ INTERSECTION_FORM @ B == INTERSECTION_FORM))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "97d21151-44cc-4348-b358-8937407a6097",
   "metadata": {},
   "source": [
    "# Factorize \\zeta_g(e_i) into \\zeta_A(e_0,...,23) and \\zeta_B(e_0,...,23)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4636561a-161f-4993-a801-f50c90caaeb3",
   "metadata": {},
   "source": [
    "### data for g = A, B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f4be3a17-d2f5-41c6-9b42-df4a97d7fd35",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data needed later to define cobd_factor_compperm_BASIS (\"coboundary factor\" means \\zeta_g(k).)\n",
    "\n",
    "perms = {\n",
    "    \"A\" : A,\n",
    "    \"B\" : B,\n",
    "}\n",
    "\n",
    "permBASIS = {} # permBASIS[p][i] = p(2sqrt(2)*e_i) =: 2sqrt(2)*(p_i^0e_0 + ... + p_i^23e_23)\n",
    "for p in perms.keys():\n",
    "    permBASIS[p] = [perms[p] @ v for v in LEECH_BASIS]\n",
    "\n",
    "permBASIS_comp = {} # permBASIS_comp[p][i] = [p_i^0, ..., p_i^23]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp[p] = [component(v) for v in permBASIS[p]]\n",
    "\n",
    "permBASIS_comp_oddind = {} # permBASIS_comp_oddind[p][i] = [j's such that p_i^j = odd]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp_oddind[p] = [[j for j in range(24) if c[j]%2==1] for c in permBASIS_comp[p]]\n",
    "\n",
    "cocycle_factor_permBASIS = {} # cocycle_factor_permBASIS[p][i][j] = \\varepsilon(p(e_i),p(e_j))\n",
    "for p in perms.keys():\n",
    "    cocycle_factor_permBASIS[p] = [[cocycle_factor(permBASIS[p][i], permBASIS[p][j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_perm_BASIS[p][i] = [m_0,...,m_48] means \\zeta_p(e_i) = \\zeta_A(e_0)^(m_0) * ... * \\zeta_A(e_23)^(m_23) * \\zeta_B(e_0)^(m_24) * ... * \\zeta_B(e_23)^(m_47) * (-1)^(m_48)\n",
    "## cobd_factor_perm_BASIS = {\n",
    "##     \"A\" : cobd_factor_A_BASIS,\n",
    "##     \"B\" : cobd_factor_B_BASIS,\n",
    "## }\n",
    "cobd_factor_A_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24)] \n",
    "cobd_factor_B_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24, 48)]\n",
    "\n",
    "cobd_factor_perm_BASIS = {\n",
    "    \"A\" : cobd_factor_A_BASIS,\n",
    "    \"B\" : cobd_factor_B_BASIS,\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "321750ae-48ad-463d-9dac-9c9d896b9203",
   "metadata": {},
   "source": [
    "### function to calculate composition g of A, B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "599a93b5-3af2-4814-a518-447fb1ee5923",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[-1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0]\n",
      " [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1]]\n",
      "[[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]\n",
      "[[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]\n"
     ]
    }
   ],
   "source": [
    "# compperm_list = [p_n, ..., p_1] (p_i \\in [\"A\", \"B\"]) means the composition c = p_n...p_1.\n",
    "\n",
    "# return the composition of permutations\n",
    "def compperm(compperm_list):\n",
    "    ans = np.array([[1 if i == j else 0 for i in range(24)] for j in range(24)])\n",
    "    for p in compperm_list:\n",
    "        ans = ans @ perms[p]\n",
    "    return ans\n",
    "\n",
    "### Sanity Check\n",
    "print(compperm([\"A\"] * 2))\n",
    "print(compperm([\"B\"] * 3))\n",
    "print(compperm([\"B\",\"A\",\"B\",\"B\",\"A\",\"B\",\"A\",\"B\",\"B\",\"A\",\"B\",\"A\",\"B\",\"A\",\"B\",\"A\"] * 10))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63f98997-06e7-4761-b379-2ab0b10407c9",
   "metadata": {},
   "source": [
    "### function to factorize \\zeta_g(e_i) into \\zeta_A(e_0,...,23) and \\zeta_B(e_0,...,23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "95dc801a-e35c-4832-9860-8968ab15a3cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# cocycle_factor_comppermBASIS(compperm_list)[i][j] = \\varepsilon(c(e_i),c(e_j))\n",
    "def cocycle_factor_comppermBASIS(compperm_list):\n",
    "    c = compperm(compperm_list)\n",
    "    comppermBASIS = [c @ v for v in LEECH_BASIS]\n",
    "    return [[cocycle_factor(comppermBASIS[i], comppermBASIS[j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_compperm_BASIS(compperm_list)[i] = [m_0,...,m_48] means \\zeta_c(e_i) = ...\n",
    "def cobd_factor_compperm_BASIS(compperm_list):\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = LEECH_BASIS[i]\n",
    "        for p in reversed(compperm_list):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_perm_BASIS[p][j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_permBASIS[p][k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = perms[p] @ k\n",
    "    return ans\n",
    "\n",
    "# cobd_factor_compton_BASIS(compperm_list, n)[i] = [m_0,...,m_48] means \\zeta_(c^n)(e_i) = ...\n",
    "def cobd_factor_comppermton_BASIS(compperm_list, n):\n",
    "    c = compperm(compperm_list)\n",
    "    cocycle_factor_cBASIS = cocycle_factor_comppermBASIS(compperm_list)\n",
    "    cobd_factor_c_BASIS = cobd_factor_compperm_BASIS(compperm_list)\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = LEECH_BASIS[i]\n",
    "        for ncount in range(n):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_c_BASIS[j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_cBASIS[k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = c @ k\n",
    "    return ans"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f6f45aae-33f9-4d08-8ef9-7f29e02e8ab7",
   "metadata": {},
   "source": [
    "### add data for g = X, Y, Z21"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "4afbb306-0cfb-4389-9bcb-4e355f54b8b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "X = B@A\n",
    "Y = B@B@A\n",
    "Z = Y@X@Y@X@X # Z = ['B', 'B', 'A', 'B', 'A', 'B', 'B', 'A', 'B', 'A', 'B', 'A']\n",
    "\n",
    "cobd_factor_X_BASIS = cobd_factor_compperm_BASIS(['B', 'A'])\n",
    "cobd_factor_Y_BASIS = cobd_factor_compperm_BASIS(['B', 'B', 'A'])\n",
    "cobd_factor_Z21_BASIS = cobd_factor_comppermton_BASIS(['B', 'B', 'A', 'B', 'A', 'B', 'B', 'A', 'B', 'A', 'B', 'A'], 21)\n",
    "\n",
    "perms = {\n",
    "    \"A\" : A,\n",
    "    \"B\" : B,\n",
    "    \"X\" : X,\n",
    "    \"Y\" : Y,\n",
    "    \"Z21\" : np.linalg.matrix_power(Z,21)\n",
    "}\n",
    "\n",
    "permBASIS = {} # permBASIS[p][i] = p(2sqrt(2)*e_i) =: 2sqrt(2)*(p_i^0e_0 + ... + p_i^23e_23)\n",
    "for p in perms.keys():\n",
    "    permBASIS[p] = [perms[p] @ v for v in LEECH_BASIS]\n",
    "\n",
    "permBASIS_comp = {} # permBASIS_comp[p][i] = [p_i^0, ..., p_i^23]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp[p] = [component(v) for v in permBASIS[p]]\n",
    "\n",
    "permBASIS_comp_oddind = {} # permBASIS_comp_oddind[p][i] = [j's such that p_i^j = odd]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp_oddind[p] = [[j for j in range(24) if c[j]%2==1] for c in permBASIS_comp[p]]\n",
    "\n",
    "cocycle_factor_permBASIS = {} # cocycle_factor_permBASIS[p][i][j] = \\varepsilon(p(e_i),p(e_j))\n",
    "for p in perms.keys():\n",
    "    cocycle_factor_permBASIS[p] = [[cocycle_factor(permBASIS[p][i], permBASIS[p][j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "cobd_factor_perm_BASIS = {\n",
    "    \"A\" : cobd_factor_A_BASIS,\n",
    "    \"B\" : cobd_factor_B_BASIS,\n",
    "    \"X\" : cobd_factor_X_BASIS,\n",
    "    \"Y\" : cobd_factor_Y_BASIS,\n",
    "    \"Z21\" : cobd_factor_Z21_BASIS\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d696c60d-ee0c-46b1-8e9c-99e9d2e5f7ba",
   "metadata": {},
   "source": [
    "# Compute the equation to determine \\zeta_A(e_i) and \\zeta_B(e_i)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0130374a-8a58-4d53-90dc-44be7c85d5f0",
   "metadata": {},
   "source": [
    "### relations in Co_0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "6a7e1918-a7e2-4316-9fca-4a7f36e88959",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]\n",
      "[[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]\n",
      "[[1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]\n",
      " [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]\n"
     ]
    }
   ],
   "source": [
    "print(compperm([\"Z21\", \"B\", \"B\", \"A\", \"B\"] * 11)) # from the semi-presentation of Co_1 in https://brauer.maths.qmul.ac.uk/Atlas/v3/spor/Co1/\n",
    "print(compperm(([\"Y\", \"X\", \"X\", \"Y\", \"X\"] * 2 + [\"X\", \"Y\", \"X\"]) * 22)) # from the representative of the conjugacy class 22A of Co_1 in https://brauer.maths.qmul.ac.uk/Atlas/v3/spor/Co1/\n",
    "print(compperm([\"Y\"] * 3 + [\"Y\", \"X\"] * 5 + [\"Y\"] * 2 + [\"X\", \"B\"])) # found through a brute-force search by a program"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7081ba8f-9ede-4b01-a77c-ff297b148b62",
   "metadata": {},
   "source": [
    "### compute the equation to determine \\zeta_A(e_i) and \\zeta_B(e_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "4e25209f-18a9-4984-bbd1-6aba582a2ab1",
   "metadata": {},
   "outputs": [],
   "source": [
    "cobd_factor_mustbe1_BASIS = [\n",
    "    cobd_factor_comppermton_BASIS([\"Z21\", \"B\", \"B\", \"A\", \"B\"], 11),\n",
    "    cobd_factor_comppermton_BASIS([\"Y\", \"X\", \"X\", \"Y\", \"X\"] * 2 + [\"X\", \"Y\", \"X\"], 22),\n",
    "    cobd_factor_compperm_BASIS([\"Y\"] * 3 + [\"Y\", \"X\"] * 5 + [\"Y\"] * 2 + [\"X\", \"B\"])\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d4d2e0c-ba45-4038-9c18-66014d8ebd3d",
   "metadata": {},
   "source": [
    "### print the matrix in Mathematica form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "a8945fe1-548c-43ce-b082-20703e56eba9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coefficient matrix:\n",
      "{\n",
      "{364, 84, 37, -495, -288, -227, -27, -367, 155, 245, 186, -31, 119, 45, 103, 87, -12, -24, -51, -9, 16, 38, -73, 100, -180, -155, -105, -31, -53, 31, -50, -10, 31, 62, 8, 2, -18, 3, -55, 16, -20, -6, -9, 0, -17, 10, -52, -35},\n",
      "{-718, 43, 13, 1070, 690, 424, 199, 774, -327, -524, -418, 95, -232, -122, -149, -136, 109, 88, 103, 71, 17, -89, 125, -96, 49, 332, 190, 415, 363, 104, 240, 290, -213, -310, -175, 70, -118, -81, -12, -31, 32, 69, 44, 31, 8, -72, 130, 0},\n",
      "{-496, 24, 10, 762, 477, 322, 123, 535, -237, -375, -277, 44, -159, -87, -108, -105, 74, 62, 67, 31, 5, -79, 100, -72, 107, 209, 123, 166, 169, 23, 140, 105, -96, -164, -71, 41, -55, -42, -1, -10, 3, 35, 15, 20, -4, -41, 81, 7},\n",
      "{-850, 151, 60, 1337, 879, 519, 295, 942, -409, -654, -509, 108, -272, -164, -154, -154, 171, 126, 119, 93, 38, -130, 152, -68, -24, 386, 208, 550, 479, 158, 330, 385, -278, -412, -238, 113, -191, -120, -68, -25, 15, 98, 50, 51, -13, -103, 159, -28},\n",
      "{-80, 266, 135, 257, 247, 23, 198, 192, -94, -120, -155, 81, -40, -48, 51, 34, 126, 64, 24, 82, 57, -11, 13, 104, -199, 64, -2, 251, 200, 144, 138, 197, -143, -168, -119, 55, -157, -83, -104, 26, -25, 53, 2, 12, -43, -75, 37, -68},\n",
      "{470, -103, -54, -757, -506, -286, -174, -547, 243, 370, 309, -78, 159, 90, 80, 79, -106, -75, -71, -61, -23, 64, -93, 34, -44, -214, -113, -224, -211, -68, -164, -156, 135, 197, 99, -47, 97, 64, 25, 0, 1, -47, -13, -16, 15, 63, -85, 13},\n",
      "{824, -230, -104, -1332, -908, -483, -346, -954, 415, 649, 541, -142, 272, 167, 126, 128, -203, -139, -123, -123, -56, 115, -145, 30, 87, -391, -198, -608, -521, -203, -354, -436, 317, 445, 266, -119, 233, 142, 92, 15, -11, -110, -48, -47, 24, 125, -163, 48},\n",
      "{-354, 127, 50, 575, 402, 197, 172, 407, -172, -279, -232, 64, -113, -77, -46, -49, 97, 64, 52, 62, 33, -51, 52, 4, -131, 177, 85, 384, 310, 135, 190, 280, -182, -248, -167, 72, -136, -78, -67, -15, 12, 63, 35, 31, -9, -62, 78, -35},\n",
      "{364, 84, 37, -495, -288, -227, -27, -367, 155, 245, 186, -31, 119, 45, 103, 87, -12, -24, -51, -9, 16, 38, -73, 100, -180, -155, -105, -31, -53, 31, -50, -10, 31, 62, 8, 2, -18, 3, -55, 16, -20, -6, -9, 0, -17, 10, -52, -35},\n",
      "{-486, 235, 97, 842, 591, 292, 268, 575, -254, -409, -323, 77, -153, -119, -51, -67, 159, 102, 68, 84, 54, -92, 79, 32, -204, 231, 103, 519, 426, 189, 280, 375, -247, -350, -230, 115, -209, -117, -123, -9, -5, 92, 41, 51, -30, -93, 107, -63},\n",
      "{-1188, 146, 67, 1827, 1196, 710, 373, 1321, -570, -894, -727, 173, -391, -212, -229, -215, 215, 163, 174, 132, 40, -153, 218, -130, 93, 546, 303, 639, 574, 172, 404, 446, -348, -507, -274, 117, -215, -145, -37, -31, 31, 116, 57, 47, -7, -135, 215, -13},\n",
      "{-824, 230, 104, 1332, 908, 483, 346, 954, -415, -649, -541, 142, -272, -167, -126, -128, 203, 139, 123, 123, 56, -115, 145, -30, -87, 391, 198, 608, 521, 203, 354, 436, -317, -445, -266, 119, -233, -142, -92, -15, 11, 110, 48, 47, -24, -125, 163, -48},\n",
      "{-718, 43, 13, 1070, 690, 424, 199, 774, -327, -524, -418, 95, -232, -122, -149, -136, 109, 88, 103, 71, 17, -89, 125, -96, 49, 332, 190, 415, 363, 104, 240, 290, -213, -310, -175, 70, -118, -81, -12, -31, 32, 69, 44, 31, 8, -72, 130, 0},\n",
      "{132, -108, -47, -267, -189, -95, -96, -168, 82, 130, 91, -13, 40, 42, 5, 18, -62, -38, -16, -22, -21, 41, -27, -28, 73, -54, -18, -135, -116, -54, -90, -95, 65, 102, 63, -43, 73, 39, 56, -6, 17, -29, -6, -20, 21, 31, -29, 28},\n",
      "{-824, 230, 104, 1332, 908, 483, 346, 954, -415, -649, -541, 142, -272, -167, -126, -128, 203, 139, 123, 123, 56, -115, 145, -30, -87, 391, 198, 608, 521, 203, 354, 436, -317, -445, -266, 119, -233, -142, -92, -15, 11, 110, 48, 47, -24, -125, 163, -48},\n",
      "{-718, 43, 13, 1070, 690, 424, 199, 774, -327, -524, -418, 95, -232, -122, -149, -136, 109, 88, 103, 71, 17, -89, 125, -96, 49, 332, 190, 415, 363, 104, 240, 290, -213, -310, -175, 70, -118, -81, -12, -31, 32, 69, 44, 31, 8, -72, 130, 0},\n",
      "{1310, -465, -201, -2174, -1499, -775, -614, -1529, 669, 1058, 864, -219, 425, 286, 177, 195, -362, -241, -191, -207, -110, 207, -224, -2, 291, -622, -301, -1127, -947, -392, -634, -811, 564, 795, 496, -234, 442, 259, 215, 24, -6, -202, -89, -98, 54, 218, -270, 111},\n",
      "{26, 79, 44, -5, 29, -36, 51, 12, -6, 5, -32, 34, 0, -3, 28, 26, 32, 13, 4, 30, 18, 15, -7, 38, -63, 5, -10, 58, 42, 45, 24, 51, -39, -33, -28, 6, -42, -22, -24, 10, -4, 12, -2, -4, -11, -22, 4, -20},\n",
      "{824, -230, -104, -1332, -908, -483, -346, -954, 415, 649, 541, -142, 272, 167, 126, 128, -203, -139, -123, -123, -56, 115, -145, 30, 87, -391, -198, -608, -521, -203, -354, -436, 317, 445, 266, -119, 233, 142, 92, 15, -11, -110, -48, -47, 24, 125, -163, 48},\n",
      "{-26, -79, -44, 5, -29, 36, -51, -12, 6, -5, 32, -34, 0, 3, -28, -26, -32, -13, -4, -30, -18, -15, 7, -38, 63, -5, 10, -58, -42, -45, -24, -51, 39, 33, 28, -6, 42, 22, 24, -10, 4, -12, 2, 4, 11, 22, -4, 20},\n",
      "{338, 5, -7, -490, -317, -191, -78, -379, 161, 240, 218, -65, 119, 48, 75, 61, -44, -37, -55, -39, -2, 23, -66, 62, -117, -160, -95, -89, -95, -14, -74, -61, 70, 95, 36, -4, 24, 25, -31, 6, -16, -18, -7, 4, -6, 32, -56, -15},\n",
      "{-364, -84, -37, 495, 288, 227, 27, 367, -155, -245, -186, 31, -119, -45, -103, -87, 12, 24, 51, 9, -16, -38, 73, -100, 180, 155, 105, 31, 53, -31, 50, 10, -31, -62, -8, -2, 18, -3, 55, -16, 20, 6, 9, 0, 17, -10, 52, 35},\n",
      "{338, 5, -7, -490, -317, -191, -78, -379, 161, 240, 218, -65, 119, 48, 75, 61, -44, -37, -55, -39, -2, 23, -66, 62, -117, -160, -95, -89, -95, -14, -74, -61, 70, 95, 36, -4, 24, 25, -31, 6, -16, -18, -7, 4, -6, 32, -56, -15},\n",
      "{364, 84, 37, -495, -288, -227, -27, -367, 155, 245, 186, -31, 119, 45, 103, 87, -12, -24, -51, -9, 16, 38, -73, 100, -180, -155, -105, -31, -53, 31, -50, -10, 31, 62, 8, 2, -18, 3, -55, 16, -20, -6, -9, 0, -17, 10, -52, -35},\n",
      "{375, -19, 3, -549, -350, -226, -120, -359, 161, 250, 192, -35, 112, 65, 80, 85, -39, -40, -50, -24, -18, 50, -51, 56, -125, -55, -58, 66, 17, 33, -2, 36, 11, -6, -34, 10, -3, -21, -32, -8, -4, -6, 9, -4, -5, 13, -26, -10},\n",
      "{-216, -10, -21, 301, 184, 130, 59, 181, -82, -133, -90, 14, -58, -37, -54, -56, 9, 16, 31, 3, 5, -31, 27, -40, 138, -11, 21, -165, -108, -66, -52, -109, 44, 75, 73, -26, 43, 37, 37, 12, -5, -13, -19, -5, 2, 8, -5, 15},\n",
      "{159, -29, -18, -248, -166, -96, -61, -178, 79, 117, 102, -21, 54, 28, 26, 29, -30, -24, -19, -21, -13, 19, -24, 16, 13, -66, -37, -99, -91, -33, -54, -73, 55, 69, 39, -16, 40, 16, 5, 4, -9, -19, -10, -9, -3, 21, -31, 5},\n",
      "{318, -58, -36, -496, -332, -192, -122, -356, 158, 234, 204, -42, 108, 56, 52, 58, -60, -48, -38, -42, -26, 38, -48, 32, 26, -132, -74, -198, -182, -66, -108, -146, 110, 138, 78, -32, 80, 32, 10, 8, -18, -38, -20, -18, -6, 42, -62, 10},\n",
      "{318, -58, -36, -496, -332, -192, -122, -356, 158, 234, 204, -42, 108, 56, 52, 58, -60, -48, -38, -42, -26, 38, -48, 32, 26, -132, -74, -198, -182, -66, -108, -146, 110, 138, 78, -32, 80, 32, 10, 8, -18, -38, -20, -18, -6, 42, -62, 10},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{-204, 136, 114, 390, 296, 124, 126, 350, -152, -202, -228, 56, -100, -38, 4, -4, 102, 64, 14, 78, 42, -14, 42, 16, -328, 286, 106, 726, 580, 264, 320, 510, -308, -426, -302, 116, -246, -138, -94, -40, 46, 102, 78, 46, 8, -100, 134, -50},\n",
      "{-102, 68, 57, 195, 148, 62, 63, 175, -76, -101, -114, 28, -50, -19, 2, -2, 51, 32, 7, 39, 21, -7, 21, 8, -164, 143, 53, 363, 290, 132, 160, 255, -154, -213, -151, 58, -123, -69, -47, -20, 23, 51, 39, 23, 4, -50, 67, -25},\n",
      "{159, -29, -18, -248, -166, -96, -61, -178, 79, 117, 102, -21, 54, 28, 26, 29, -30, -24, -19, -21, -13, 19, -24, 16, 13, -66, -37, -99, -91, -33, -54, -73, 55, 69, 39, -16, 40, 16, 5, 4, -9, -19, -10, -9, -3, 21, -31, 5},\n",
      "{375, -19, 3, -549, -350, -226, -120, -359, 161, 250, 192, -35, 112, 65, 80, 85, -39, -40, -50, -24, -18, 50, -51, 56, -125, -55, -58, 66, 17, 33, -2, 36, 11, -6, -34, 10, -3, -21, -32, -8, -4, -6, 9, -4, -5, 13, -26, -10},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{318, -58, -36, -496, -332, -192, -122, -356, 158, 234, 204, -42, 108, 56, 52, 58, -60, -48, -38, -42, -26, 38, -48, 32, 26, -132, -74, -198, -182, -66, -108, -146, 110, 138, 78, -32, 80, 32, 10, 8, -18, -38, -20, -18, -6, 42, -62, 10},\n",
      "{-102, 68, 57, 195, 148, 62, 63, 175, -76, -101, -114, 28, -50, -19, 2, -2, 51, 32, 7, 39, 21, -7, 21, 8, -164, 143, 53, 363, 290, 132, 160, 255, -154, -213, -151, 58, -123, -69, -47, -20, 23, 51, 39, 23, 4, -50, 67, -25},\n",
      "{-159, 29, 18, 248, 166, 96, 61, 178, -79, -117, -102, 21, -54, -28, -26, -29, 30, 24, 19, 21, 13, -19, 24, -16, -13, 66, 37, 99, 91, 33, 54, 73, -55, -69, -39, 16, -40, -16, -5, -4, 9, 19, 10, 9, 3, -21, 31, -5},\n",
      "{-216, -10, -21, 301, 184, 130, 59, 181, -82, -133, -90, 14, -58, -37, -54, -56, 9, 16, 31, 3, 5, -31, 27, -40, 138, -11, 21, -165, -108, -66, -52, -109, 44, 75, 73, -26, 43, 37, 37, 12, -5, -13, -19, -5, 2, 8, -5, 15},\n",
      "{216, 10, 21, -301, -184, -130, -59, -181, 82, 133, 90, -14, 58, 37, 54, 56, -9, -16, -31, -3, -5, 31, -27, 40, -138, 11, -21, 165, 108, 66, 52, 109, -44, -75, -73, 26, -43, -37, -37, -12, 5, 13, 19, 5, -2, -8, 5, -15},\n",
      "{273, 49, 60, -354, -202, -164, -57, -184, 85, 149, 78, -7, 62, 46, 82, 83, 12, -8, -43, 15, 3, 43, -30, 64, -289, 88, -5, 429, 307, 165, 158, 291, -143, -219, -185, 68, -126, -90, -79, -28, 19, 45, 48, 19, -1, -37, 41, -35},\n",
      "{375, -19, 3, -549, -350, -226, -120, -359, 161, 250, 192, -35, 112, 65, 80, 85, -39, -40, -50, -24, -18, 50, -51, 56, -125, -55, -58, 66, 17, 33, -2, 36, 11, -6, -34, 10, -3, -21, -32, -8, -4, -6, 9, -4, -5, 13, -26, -10},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{-375, 19, -3, 549, 350, 226, 120, 359, -161, -250, -192, 35, -112, -65, -80, -85, 39, 40, 50, 24, 18, -50, 51, -56, 125, 55, 58, -66, -17, -33, 2, -36, -11, 6, 34, -10, 3, 21, 32, 8, 4, 6, -9, 4, 5, -13, 26, 10},\n",
      "{-216, -10, -21, 301, 184, 130, 59, 181, -82, -133, -90, 14, -58, -37, -54, -56, 9, 16, 31, 3, 5, -31, 27, -40, 138, -11, 21, -165, -108, -66, -52, -109, 44, 75, 73, -26, 43, 37, 37, 12, -5, -13, -19, -5, 2, 8, -5, 15},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{-318, 58, 36, 496, 332, 192, 122, 356, -158, -234, -204, 42, -108, -56, -52, -58, 60, 48, 38, 42, 26, -38, 48, -32, -26, 132, 74, 198, 182, 66, 108, 146, -110, -138, -78, 32, -80, -32, -10, -8, 18, 38, 20, 18, 6, -42, 62, -10},\n",
      "{-57, -39, -39, 53, 18, 34, -2, 3, -3, -16, 12, -7, -4, -9, -28, -27, -21, -8, 12, -18, -8, -12, 3, -24, 151, -77, -16, -264, -199, -99, -106, -182, 99, 144, 112, -42, 83, 53, 42, 16, -14, -32, -29, -14, -1, 29, -36, 20},\n",
      "{35, -1, -2, -57, -34, -25, -8, -40, 19, 26, 20, -2, 10, 5, 6, 9, -5, -7, -5, -2, -1, 5, -7, 7, 16, -13, -8, -44, -34, -12, -14, -33, 16, 21, 15, -1, 9, 2, 0, 6, -7, -4, -7, -2, -6, 6, -6, 4},\n",
      "{-2, -1, -1, 8, 1, 6, 0, 1, -2, -1, 3, -6, 2, 0, 1, -5, -1, 2, -1, -3, 1, -4, -1, -2, -2, -2, 0, 1, 4, -4, -2, 6, -1, 3, -3, 1, -1, 4, 3, 1, 3, -2, 4, 2, 3, 2, 0, -2},\n",
      "{-54, -3, 1, 79, 50, 32, 10, 59, -25, -34, -31, 5, -14, -7, -9, -11, 8, 7, 9, 5, 3, -4, 9, -9, -12, 16, 9, 42, 32, 14, 15, 28, -16, -23, -13, 1, -9, -3, 0, -5, 5, 6, 5, 0, 4, -7, 8, -4},\n",
      "{25, 2, 0, -33, -20, -15, -3, -23, 10, 15, 12, -2, 5, 2, 5, 4, -2, -4, -4, -1, 0, 3, -4, 5, 17, -9, -6, -40, -28, -12, -11, -29, 12, 18, 12, 1, 7, 2, 1, 8, -8, -4, -5, -2, -6, 4, -3, 2},\n",
      "{10, -4, 2, -16, -10, -8, -7, -5, 2, 7, 0, 3, 1, 4, 2, 3, -1, -2, 0, 0, -1, 5, 1, 0, 27, 6, 4, -25, -16, -10, -9, -14, 7, 10, 6, -5, 7, 2, 10, 3, 2, -4, -2, -2, -1, 2, -1, 4},\n",
      "{40, -8, -5, -66, -43, -26, -14, -49, 22, 33, 28, -9, 15, 7, 8, 8, -8, -8, -7, -6, 0, 4, -10, 5, -9, -21, -12, -25, -21, -4, -12, -21, 14, 18, 11, -1, 6, 4, -3, 3, -4, -1, -4, -1, -1, 6, -7, 1},\n",
      "{0, 3, -1, -3, -1, -2, 4, -4, 3, -1, 2, 2, 1, 1, -1, 2, -2, 0, 1, 1, -1, -1, -1, 3, -27, 6, 1, 40, 26, 14, 14, 24, -12, -18, -12, 3, -9, -7, -9, -7, 4, 4, 3, 4, 2, -5, 1, -2},\n",
      "{-15, -3, -2, 19, 11, 9, 4, 9, -5, -5, -3, -2, 1, 2, -2, -5, -3, 3, 4, -2, 3, -4, 0, -3, 1, 1, 1, 0, 1, -4, -3, 3, 1, 4, -1, -1, 0, 3, 4, -1, 6, -3, 3, 3, 2, 1, -1, -1},\n",
      "{-16, -3, -3, 14, 10, 4, 4, 8, -1, -3, -5, 2, 0, 0, -3, -2, -1, 0, 4, 1, 2, -2, -1, -1, 26, 2, 2, -32, -21, -13, -10, -20, 8, 13, 8, -1, 5, 3, 6, 5, 0, -5, -3, 0, -4, 4, 0, 3},\n",
      "{18, -5, -1, -29, -18, -12, -5, -21, 8, 18, 12, -4, 8, 6, 5, 2, -5, -4, -2, -3, 3, 3, -5, 3, 20, -13, -7, -51, -36, -16, -18, -36, 18, 27, 18, -4, 9, 7, 6, 8, -4, -5, -5, -1, -4, 5, -6, 2},\n",
      "{-24, -8, 2, 39, 23, 20, 1, 28, -16, -14, -10, -6, -5, 0, -2, -9, 2, 6, 3, -2, 6, -4, 3, -9, -25, -7, -5, 23, 15, 10, 2, 12, -1, -3, -1, -3, -1, 3, 0, -4, 4, 4, 4, -2, 6, -3, 1, -5},\n",
      "{-3, -9, 1, 2, 1, 1, -6, 6, -3, 1, -3, -1, -2, 2, 0, -1, 0, 1, 0, 0, 2, 4, 1, -4, 16, 0, 1, -21, -13, -6, -9, -13, 8, 9, 4, -1, 7, 3, 8, 5, 0, -2, -1, -3, -2, 3, 2, 2},\n",
      "{-6, -4, 1, 10, 4, 10, -2, 5, -4, -5, 3, -7, -1, 1, -1, -4, 0, 4, -2, -2, 1, -4, 0, -4, -46, -5, -4, 58, 37, 20, 13, 37, -12, -20, -14, 1, -8, -2, -8, -11, 6, 7, 8, 2, 8, -4, 2, -6},\n",
      "{43, 7, -2, -57, -39, -27, -5, -42, 20, 22, 20, 1, 10, 4, 7, 8, -6, -6, -5, -2, -6, 4, -5, 10, 28, 11, 6, -25, -12, -16, -5, -8, 1, 8, -4, 4, 3, -2, 5, 6, 1, -9, 0, 4, -4, 4, -2, 5},\n",
      "{-20, 3, 4, 33, 22, 10, 6, 29, -13, -17, -21, 9, -10, -2, -4, -3, 3, 4, 5, 4, 0, 2, 7, -4, 21, 24, 15, 8, 13, -1, 5, 13, -10, -9, -10, 0, -3, -2, 11, 1, 7, -2, 3, 2, 1, -3, 7, 2},\n",
      "{46, 1, -2, -63, -40, -26, -8, -46, 19, 28, 26, -6, 12, 5, 9, 8, -6, -6, -7, -4, -1, 4, -8, 7, -22, -20, -14, -7, -10, 3, -4, -11, 7, 9, 6, 2, 2, -1, -9, 2, -7, 1, -3, -2, -2, 2, -6, -2},\n",
      "{-5, -5, -1, 1, 1, 3, -2, 2, 0, -2, 2, -1, -1, 0, -2, 1, 0, 1, -1, 1, 0, 0, -1, -2, -48, -6, -5, 56, 32, 25, 14, 30, -11, -23, -11, 1, -8, -6, -13, -10, 2, 10, 3, -1, 4, -5, 2, -4},\n",
      "{-9, 2, 2, 10, 9, 3, 2, 10, -4, -5, -8, 5, -4, -2, -2, 1, 3, 1, 1, 3, 0, 2, 2, -1, -2, 2, 3, 9, 5, 6, 3, 7, -4, -7, -2, -1, -3, -1, 0, -1, 0, 4, -1, -1, 0, -1, 2, 0},\n",
      "{-37, -1, -2, 47, 33, 19, 7, 32, -13, -17, -16, 0, -6, -7, -5, -6, 7, 2, 5, 2, 5, -4, 2, -5, -28, -11, -5, 24, 12, 15, 7, 10, -4, -8, 3, -3, -5, 2, -8, -6, -2, 9, -1, -2, 5, -3, -2, -4},\n",
      "{16, 3, 1, -19, -12, -4, -1, -18, 6, 8, 13, -8, 3, -1, 3, 1, 0, -2, -6, -3, 1, -3, -4, 2, -21, -20, -12, -3, -6, 4, -2, -9, 6, 6, 9, 0, 1, 2, -9, -1, -7, 3, -3, -1, 0, 0, -3, -2},\n",
      "{8, -4, 0, -13, -9, 0, -5, -13, 5, 8, 12, -10, 4, 0, 2, 0, 0, 0, -5, -3, 2, -3, -4, -1, -18, -24, -15, -11, -13, 1, -6, -15, 11, 11, 12, -1, 4, 4, -7, 0, -7, 2, -3, -4, 0, 3, -4, -2},\n",
      "{23, -2, -1, -29, -22, -9, -8, -22, 8, 13, 15, -7, 8, 4, 5, 2, -4, -2, -4, -5, -1, -1, -3, 2, -25, -7, -6, 21, 13, 7, 4, 12, -2, -4, -4, 0, -3, -1, -5, -4, 2, 2, 3, 1, 4, 0, -3, -3},\n",
      "{1, 2, 2, 2, 1, 5, 3, -5, -1, -1, 6, -6, 1, 0, 0, -1, -1, 2, -2, -3, 2, -5, -1, 0, -11, -17, -10, -13, -12, -1, -6, -15, 10, 11, 11, -2, 3, 3, -5, 0, -4, 0, -3, -1, -1, 0, -3, -2},\n",
      "{45, 2, -2, -65, -40, -31, -11, -44, 18, 29, 18, 2, 11, 5, 8, 11, -5, -10, -4, -4, -4, 8, -4, 8, 49, -6, -1, -77, -53, -26, -21, -50, 23, 32, 22, -4, 15, 5, 8, 11, -8, -9, -10, -2, -7, 7, -9, 8}\n",
      "}\n",
      "right-hand side:\n",
      "{1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1}\n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in Mathematica form\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "print(\"{\")\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2] + \"}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c27bde93-af3e-4359-9a16-d6087db59eb7",
   "metadata": {},
   "source": [
    "### print the matrix in TeX form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "0a462a5b-9acd-470c-9f55-e9f95566526d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrr\n",
      "coefficient matrix:\n",
      "364 & 84 & 37 & -495 & -288 & -227 & -27 & -367 & 155 & 245 & 186 & -31 & 119 & 45 & 103 & 87 & -12 & -24 & -51 & -9 & 16 & 38 & -73 & 100 & -180 & -155 & -105 & -31 & -53 & 31 & -50 & -10 & 31 & 62 & 8 & 2 & -18 & 3 & -55 & 16 & -20 & -6 & -9 & 0 & -17 & 10 & -52 & -35 \\\\\n",
      "-718 & 43 & 13 & 1070 & 690 & 424 & 199 & 774 & -327 & -524 & -418 & 95 & -232 & -122 & -149 & -136 & 109 & 88 & 103 & 71 & 17 & -89 & 125 & -96 & 49 & 332 & 190 & 415 & 363 & 104 & 240 & 290 & -213 & -310 & -175 & 70 & -118 & -81 & -12 & -31 & 32 & 69 & 44 & 31 & 8 & -72 & 130 & 0 \\\\\n",
      "-496 & 24 & 10 & 762 & 477 & 322 & 123 & 535 & -237 & -375 & -277 & 44 & -159 & -87 & -108 & -105 & 74 & 62 & 67 & 31 & 5 & -79 & 100 & -72 & 107 & 209 & 123 & 166 & 169 & 23 & 140 & 105 & -96 & -164 & -71 & 41 & -55 & -42 & -1 & -10 & 3 & 35 & 15 & 20 & -4 & -41 & 81 & 7 \\\\\n",
      "-850 & 151 & 60 & 1337 & 879 & 519 & 295 & 942 & -409 & -654 & -509 & 108 & -272 & -164 & -154 & -154 & 171 & 126 & 119 & 93 & 38 & -130 & 152 & -68 & -24 & 386 & 208 & 550 & 479 & 158 & 330 & 385 & -278 & -412 & -238 & 113 & -191 & -120 & -68 & -25 & 15 & 98 & 50 & 51 & -13 & -103 & 159 & -28 \\\\\n",
      "-80 & 266 & 135 & 257 & 247 & 23 & 198 & 192 & -94 & -120 & -155 & 81 & -40 & -48 & 51 & 34 & 126 & 64 & 24 & 82 & 57 & -11 & 13 & 104 & -199 & 64 & -2 & 251 & 200 & 144 & 138 & 197 & -143 & -168 & -119 & 55 & -157 & -83 & -104 & 26 & -25 & 53 & 2 & 12 & -43 & -75 & 37 & -68 \\\\\n",
      "470 & -103 & -54 & -757 & -506 & -286 & -174 & -547 & 243 & 370 & 309 & -78 & 159 & 90 & 80 & 79 & -106 & -75 & -71 & -61 & -23 & 64 & -93 & 34 & -44 & -214 & -113 & -224 & -211 & -68 & -164 & -156 & 135 & 197 & 99 & -47 & 97 & 64 & 25 & 0 & 1 & -47 & -13 & -16 & 15 & 63 & -85 & 13 \\\\\n",
      "824 & -230 & -104 & -1332 & -908 & -483 & -346 & -954 & 415 & 649 & 541 & -142 & 272 & 167 & 126 & 128 & -203 & -139 & -123 & -123 & -56 & 115 & -145 & 30 & 87 & -391 & -198 & -608 & -521 & -203 & -354 & -436 & 317 & 445 & 266 & -119 & 233 & 142 & 92 & 15 & -11 & -110 & -48 & -47 & 24 & 125 & -163 & 48 \\\\\n",
      "-354 & 127 & 50 & 575 & 402 & 197 & 172 & 407 & -172 & -279 & -232 & 64 & -113 & -77 & -46 & -49 & 97 & 64 & 52 & 62 & 33 & -51 & 52 & 4 & -131 & 177 & 85 & 384 & 310 & 135 & 190 & 280 & -182 & -248 & -167 & 72 & -136 & -78 & -67 & -15 & 12 & 63 & 35 & 31 & -9 & -62 & 78 & -35 \\\\\n",
      "364 & 84 & 37 & -495 & -288 & -227 & -27 & -367 & 155 & 245 & 186 & -31 & 119 & 45 & 103 & 87 & -12 & -24 & -51 & -9 & 16 & 38 & -73 & 100 & -180 & -155 & -105 & -31 & -53 & 31 & -50 & -10 & 31 & 62 & 8 & 2 & -18 & 3 & -55 & 16 & -20 & -6 & -9 & 0 & -17 & 10 & -52 & -35 \\\\\n",
      "-486 & 235 & 97 & 842 & 591 & 292 & 268 & 575 & -254 & -409 & -323 & 77 & -153 & -119 & -51 & -67 & 159 & 102 & 68 & 84 & 54 & -92 & 79 & 32 & -204 & 231 & 103 & 519 & 426 & 189 & 280 & 375 & -247 & -350 & -230 & 115 & -209 & -117 & -123 & -9 & -5 & 92 & 41 & 51 & -30 & -93 & 107 & -63 \\\\\n",
      "-1188 & 146 & 67 & 1827 & 1196 & 710 & 373 & 1321 & -570 & -894 & -727 & 173 & -391 & -212 & -229 & -215 & 215 & 163 & 174 & 132 & 40 & -153 & 218 & -130 & 93 & 546 & 303 & 639 & 574 & 172 & 404 & 446 & -348 & -507 & -274 & 117 & -215 & -145 & -37 & -31 & 31 & 116 & 57 & 47 & -7 & -135 & 215 & -13 \\\\\n",
      "-824 & 230 & 104 & 1332 & 908 & 483 & 346 & 954 & -415 & -649 & -541 & 142 & -272 & -167 & -126 & -128 & 203 & 139 & 123 & 123 & 56 & -115 & 145 & -30 & -87 & 391 & 198 & 608 & 521 & 203 & 354 & 436 & -317 & -445 & -266 & 119 & -233 & -142 & -92 & -15 & 11 & 110 & 48 & 47 & -24 & -125 & 163 & -48 \\\\\n",
      "-718 & 43 & 13 & 1070 & 690 & 424 & 199 & 774 & -327 & -524 & -418 & 95 & -232 & -122 & -149 & -136 & 109 & 88 & 103 & 71 & 17 & -89 & 125 & -96 & 49 & 332 & 190 & 415 & 363 & 104 & 240 & 290 & -213 & -310 & -175 & 70 & -118 & -81 & -12 & -31 & 32 & 69 & 44 & 31 & 8 & -72 & 130 & 0 \\\\\n",
      "132 & -108 & -47 & -267 & -189 & -95 & -96 & -168 & 82 & 130 & 91 & -13 & 40 & 42 & 5 & 18 & -62 & -38 & -16 & -22 & -21 & 41 & -27 & -28 & 73 & -54 & -18 & -135 & -116 & -54 & -90 & -95 & 65 & 102 & 63 & -43 & 73 & 39 & 56 & -6 & 17 & -29 & -6 & -20 & 21 & 31 & -29 & 28 \\\\\n",
      "-824 & 230 & 104 & 1332 & 908 & 483 & 346 & 954 & -415 & -649 & -541 & 142 & -272 & -167 & -126 & -128 & 203 & 139 & 123 & 123 & 56 & -115 & 145 & -30 & -87 & 391 & 198 & 608 & 521 & 203 & 354 & 436 & -317 & -445 & -266 & 119 & -233 & -142 & -92 & -15 & 11 & 110 & 48 & 47 & -24 & -125 & 163 & -48 \\\\\n",
      "-718 & 43 & 13 & 1070 & 690 & 424 & 199 & 774 & -327 & -524 & -418 & 95 & -232 & -122 & -149 & -136 & 109 & 88 & 103 & 71 & 17 & -89 & 125 & -96 & 49 & 332 & 190 & 415 & 363 & 104 & 240 & 290 & -213 & -310 & -175 & 70 & -118 & -81 & -12 & -31 & 32 & 69 & 44 & 31 & 8 & -72 & 130 & 0 \\\\\n",
      "1310 & -465 & -201 & -2174 & -1499 & -775 & -614 & -1529 & 669 & 1058 & 864 & -219 & 425 & 286 & 177 & 195 & -362 & -241 & -191 & -207 & -110 & 207 & -224 & -2 & 291 & -622 & -301 & -1127 & -947 & -392 & -634 & -811 & 564 & 795 & 496 & -234 & 442 & 259 & 215 & 24 & -6 & -202 & -89 & -98 & 54 & 218 & -270 & 111 \\\\\n",
      "26 & 79 & 44 & -5 & 29 & -36 & 51 & 12 & -6 & 5 & -32 & 34 & 0 & -3 & 28 & 26 & 32 & 13 & 4 & 30 & 18 & 15 & -7 & 38 & -63 & 5 & -10 & 58 & 42 & 45 & 24 & 51 & -39 & -33 & -28 & 6 & -42 & -22 & -24 & 10 & -4 & 12 & -2 & -4 & -11 & -22 & 4 & -20 \\\\\n",
      "824 & -230 & -104 & -1332 & -908 & -483 & -346 & -954 & 415 & 649 & 541 & -142 & 272 & 167 & 126 & 128 & -203 & -139 & -123 & -123 & -56 & 115 & -145 & 30 & 87 & -391 & -198 & -608 & -521 & -203 & -354 & -436 & 317 & 445 & 266 & -119 & 233 & 142 & 92 & 15 & -11 & -110 & -48 & -47 & 24 & 125 & -163 & 48 \\\\\n",
      "-26 & -79 & -44 & 5 & -29 & 36 & -51 & -12 & 6 & -5 & 32 & -34 & 0 & 3 & -28 & -26 & -32 & -13 & -4 & -30 & -18 & -15 & 7 & -38 & 63 & -5 & 10 & -58 & -42 & -45 & -24 & -51 & 39 & 33 & 28 & -6 & 42 & 22 & 24 & -10 & 4 & -12 & 2 & 4 & 11 & 22 & -4 & 20 \\\\\n",
      "338 & 5 & -7 & -490 & -317 & -191 & -78 & -379 & 161 & 240 & 218 & -65 & 119 & 48 & 75 & 61 & -44 & -37 & -55 & -39 & -2 & 23 & -66 & 62 & -117 & -160 & -95 & -89 & -95 & -14 & -74 & -61 & 70 & 95 & 36 & -4 & 24 & 25 & -31 & 6 & -16 & -18 & -7 & 4 & -6 & 32 & -56 & -15 \\\\\n",
      "-364 & -84 & -37 & 495 & 288 & 227 & 27 & 367 & -155 & -245 & -186 & 31 & -119 & -45 & -103 & -87 & 12 & 24 & 51 & 9 & -16 & -38 & 73 & -100 & 180 & 155 & 105 & 31 & 53 & -31 & 50 & 10 & -31 & -62 & -8 & -2 & 18 & -3 & 55 & -16 & 20 & 6 & 9 & 0 & 17 & -10 & 52 & 35 \\\\\n",
      "338 & 5 & -7 & -490 & -317 & -191 & -78 & -379 & 161 & 240 & 218 & -65 & 119 & 48 & 75 & 61 & -44 & -37 & -55 & -39 & -2 & 23 & -66 & 62 & -117 & -160 & -95 & -89 & -95 & -14 & -74 & -61 & 70 & 95 & 36 & -4 & 24 & 25 & -31 & 6 & -16 & -18 & -7 & 4 & -6 & 32 & -56 & -15 \\\\\n",
      "364 & 84 & 37 & -495 & -288 & -227 & -27 & -367 & 155 & 245 & 186 & -31 & 119 & 45 & 103 & 87 & -12 & -24 & -51 & -9 & 16 & 38 & -73 & 100 & -180 & -155 & -105 & -31 & -53 & 31 & -50 & -10 & 31 & 62 & 8 & 2 & -18 & 3 & -55 & 16 & -20 & -6 & -9 & 0 & -17 & 10 & -52 & -35 \\\\\n",
      "\\hline\n",
      "375 & -19 & 3 & -549 & -350 & -226 & -120 & -359 & 161 & 250 & 192 & -35 & 112 & 65 & 80 & 85 & -39 & -40 & -50 & -24 & -18 & 50 & -51 & 56 & -125 & -55 & -58 & 66 & 17 & 33 & -2 & 36 & 11 & -6 & -34 & 10 & -3 & -21 & -32 & -8 & -4 & -6 & 9 & -4 & -5 & 13 & -26 & -10 \\\\\n",
      "-216 & -10 & -21 & 301 & 184 & 130 & 59 & 181 & -82 & -133 & -90 & 14 & -58 & -37 & -54 & -56 & 9 & 16 & 31 & 3 & 5 & -31 & 27 & -40 & 138 & -11 & 21 & -165 & -108 & -66 & -52 & -109 & 44 & 75 & 73 & -26 & 43 & 37 & 37 & 12 & -5 & -13 & -19 & -5 & 2 & 8 & -5 & 15 \\\\\n",
      "159 & -29 & -18 & -248 & -166 & -96 & -61 & -178 & 79 & 117 & 102 & -21 & 54 & 28 & 26 & 29 & -30 & -24 & -19 & -21 & -13 & 19 & -24 & 16 & 13 & -66 & -37 & -99 & -91 & -33 & -54 & -73 & 55 & 69 & 39 & -16 & 40 & 16 & 5 & 4 & -9 & -19 & -10 & -9 & -3 & 21 & -31 & 5 \\\\\n",
      "318 & -58 & -36 & -496 & -332 & -192 & -122 & -356 & 158 & 234 & 204 & -42 & 108 & 56 & 52 & 58 & -60 & -48 & -38 & -42 & -26 & 38 & -48 & 32 & 26 & -132 & -74 & -198 & -182 & -66 & -108 & -146 & 110 & 138 & 78 & -32 & 80 & 32 & 10 & 8 & -18 & -38 & -20 & -18 & -6 & 42 & -62 & 10 \\\\\n",
      "318 & -58 & -36 & -496 & -332 & -192 & -122 & -356 & 158 & 234 & 204 & -42 & 108 & 56 & 52 & 58 & -60 & -48 & -38 & -42 & -26 & 38 & -48 & 32 & 26 & -132 & -74 & -198 & -182 & -66 & -108 & -146 & 110 & 138 & 78 & -32 & 80 & 32 & 10 & 8 & -18 & -38 & -20 & -18 & -6 & 42 & -62 & 10 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "-204 & 136 & 114 & 390 & 296 & 124 & 126 & 350 & -152 & -202 & -228 & 56 & -100 & -38 & 4 & -4 & 102 & 64 & 14 & 78 & 42 & -14 & 42 & 16 & -328 & 286 & 106 & 726 & 580 & 264 & 320 & 510 & -308 & -426 & -302 & 116 & -246 & -138 & -94 & -40 & 46 & 102 & 78 & 46 & 8 & -100 & 134 & -50 \\\\\n",
      "-102 & 68 & 57 & 195 & 148 & 62 & 63 & 175 & -76 & -101 & -114 & 28 & -50 & -19 & 2 & -2 & 51 & 32 & 7 & 39 & 21 & -7 & 21 & 8 & -164 & 143 & 53 & 363 & 290 & 132 & 160 & 255 & -154 & -213 & -151 & 58 & -123 & -69 & -47 & -20 & 23 & 51 & 39 & 23 & 4 & -50 & 67 & -25 \\\\\n",
      "159 & -29 & -18 & -248 & -166 & -96 & -61 & -178 & 79 & 117 & 102 & -21 & 54 & 28 & 26 & 29 & -30 & -24 & -19 & -21 & -13 & 19 & -24 & 16 & 13 & -66 & -37 & -99 & -91 & -33 & -54 & -73 & 55 & 69 & 39 & -16 & 40 & 16 & 5 & 4 & -9 & -19 & -10 & -9 & -3 & 21 & -31 & 5 \\\\\n",
      "375 & -19 & 3 & -549 & -350 & -226 & -120 & -359 & 161 & 250 & 192 & -35 & 112 & 65 & 80 & 85 & -39 & -40 & -50 & -24 & -18 & 50 & -51 & 56 & -125 & -55 & -58 & 66 & 17 & 33 & -2 & 36 & 11 & -6 & -34 & 10 & -3 & -21 & -32 & -8 & -4 & -6 & 9 & -4 & -5 & 13 & -26 & -10 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "318 & -58 & -36 & -496 & -332 & -192 & -122 & -356 & 158 & 234 & 204 & -42 & 108 & 56 & 52 & 58 & -60 & -48 & -38 & -42 & -26 & 38 & -48 & 32 & 26 & -132 & -74 & -198 & -182 & -66 & -108 & -146 & 110 & 138 & 78 & -32 & 80 & 32 & 10 & 8 & -18 & -38 & -20 & -18 & -6 & 42 & -62 & 10 \\\\\n",
      "-102 & 68 & 57 & 195 & 148 & 62 & 63 & 175 & -76 & -101 & -114 & 28 & -50 & -19 & 2 & -2 & 51 & 32 & 7 & 39 & 21 & -7 & 21 & 8 & -164 & 143 & 53 & 363 & 290 & 132 & 160 & 255 & -154 & -213 & -151 & 58 & -123 & -69 & -47 & -20 & 23 & 51 & 39 & 23 & 4 & -50 & 67 & -25 \\\\\n",
      "-159 & 29 & 18 & 248 & 166 & 96 & 61 & 178 & -79 & -117 & -102 & 21 & -54 & -28 & -26 & -29 & 30 & 24 & 19 & 21 & 13 & -19 & 24 & -16 & -13 & 66 & 37 & 99 & 91 & 33 & 54 & 73 & -55 & -69 & -39 & 16 & -40 & -16 & -5 & -4 & 9 & 19 & 10 & 9 & 3 & -21 & 31 & -5 \\\\\n",
      "-216 & -10 & -21 & 301 & 184 & 130 & 59 & 181 & -82 & -133 & -90 & 14 & -58 & -37 & -54 & -56 & 9 & 16 & 31 & 3 & 5 & -31 & 27 & -40 & 138 & -11 & 21 & -165 & -108 & -66 & -52 & -109 & 44 & 75 & 73 & -26 & 43 & 37 & 37 & 12 & -5 & -13 & -19 & -5 & 2 & 8 & -5 & 15 \\\\\n",
      "216 & 10 & 21 & -301 & -184 & -130 & -59 & -181 & 82 & 133 & 90 & -14 & 58 & 37 & 54 & 56 & -9 & -16 & -31 & -3 & -5 & 31 & -27 & 40 & -138 & 11 & -21 & 165 & 108 & 66 & 52 & 109 & -44 & -75 & -73 & 26 & -43 & -37 & -37 & -12 & 5 & 13 & 19 & 5 & -2 & -8 & 5 & -15 \\\\\n",
      "273 & 49 & 60 & -354 & -202 & -164 & -57 & -184 & 85 & 149 & 78 & -7 & 62 & 46 & 82 & 83 & 12 & -8 & -43 & 15 & 3 & 43 & -30 & 64 & -289 & 88 & -5 & 429 & 307 & 165 & 158 & 291 & -143 & -219 & -185 & 68 & -126 & -90 & -79 & -28 & 19 & 45 & 48 & 19 & -1 & -37 & 41 & -35 \\\\\n",
      "375 & -19 & 3 & -549 & -350 & -226 & -120 & -359 & 161 & 250 & 192 & -35 & 112 & 65 & 80 & 85 & -39 & -40 & -50 & -24 & -18 & 50 & -51 & 56 & -125 & -55 & -58 & 66 & 17 & 33 & -2 & 36 & 11 & -6 & -34 & 10 & -3 & -21 & -32 & -8 & -4 & -6 & 9 & -4 & -5 & 13 & -26 & -10 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "-375 & 19 & -3 & 549 & 350 & 226 & 120 & 359 & -161 & -250 & -192 & 35 & -112 & -65 & -80 & -85 & 39 & 40 & 50 & 24 & 18 & -50 & 51 & -56 & 125 & 55 & 58 & -66 & -17 & -33 & 2 & -36 & -11 & 6 & 34 & -10 & 3 & 21 & 32 & 8 & 4 & 6 & -9 & 4 & 5 & -13 & 26 & 10 \\\\\n",
      "-216 & -10 & -21 & 301 & 184 & 130 & 59 & 181 & -82 & -133 & -90 & 14 & -58 & -37 & -54 & -56 & 9 & 16 & 31 & 3 & 5 & -31 & 27 & -40 & 138 & -11 & 21 & -165 & -108 & -66 & -52 & -109 & 44 & 75 & 73 & -26 & 43 & 37 & 37 & 12 & -5 & -13 & -19 & -5 & 2 & 8 & -5 & 15 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "-318 & 58 & 36 & 496 & 332 & 192 & 122 & 356 & -158 & -234 & -204 & 42 & -108 & -56 & -52 & -58 & 60 & 48 & 38 & 42 & 26 & -38 & 48 & -32 & -26 & 132 & 74 & 198 & 182 & 66 & 108 & 146 & -110 & -138 & -78 & 32 & -80 & -32 & -10 & -8 & 18 & 38 & 20 & 18 & 6 & -42 & 62 & -10 \\\\\n",
      "-57 & -39 & -39 & 53 & 18 & 34 & -2 & 3 & -3 & -16 & 12 & -7 & -4 & -9 & -28 & -27 & -21 & -8 & 12 & -18 & -8 & -12 & 3 & -24 & 151 & -77 & -16 & -264 & -199 & -99 & -106 & -182 & 99 & 144 & 112 & -42 & 83 & 53 & 42 & 16 & -14 & -32 & -29 & -14 & -1 & 29 & -36 & 20 \\\\\n",
      "\\hline\n",
      "35 & -1 & -2 & -57 & -34 & -25 & -8 & -40 & 19 & 26 & 20 & -2 & 10 & 5 & 6 & 9 & -5 & -7 & -5 & -2 & -1 & 5 & -7 & 7 & 16 & -13 & -8 & -44 & -34 & -12 & -14 & -33 & 16 & 21 & 15 & -1 & 9 & 2 & 0 & 6 & -7 & -4 & -7 & -2 & -6 & 6 & -6 & 4 \\\\\n",
      "-2 & -1 & -1 & 8 & 1 & 6 & 0 & 1 & -2 & -1 & 3 & -6 & 2 & 0 & 1 & -5 & -1 & 2 & -1 & -3 & 1 & -4 & -1 & -2 & -2 & -2 & 0 & 1 & 4 & -4 & -2 & 6 & -1 & 3 & -3 & 1 & -1 & 4 & 3 & 1 & 3 & -2 & 4 & 2 & 3 & 2 & 0 & -2 \\\\\n",
      "-54 & -3 & 1 & 79 & 50 & 32 & 10 & 59 & -25 & -34 & -31 & 5 & -14 & -7 & -9 & -11 & 8 & 7 & 9 & 5 & 3 & -4 & 9 & -9 & -12 & 16 & 9 & 42 & 32 & 14 & 15 & 28 & -16 & -23 & -13 & 1 & -9 & -3 & 0 & -5 & 5 & 6 & 5 & 0 & 4 & -7 & 8 & -4 \\\\\n",
      "25 & 2 & 0 & -33 & -20 & -15 & -3 & -23 & 10 & 15 & 12 & -2 & 5 & 2 & 5 & 4 & -2 & -4 & -4 & -1 & 0 & 3 & -4 & 5 & 17 & -9 & -6 & -40 & -28 & -12 & -11 & -29 & 12 & 18 & 12 & 1 & 7 & 2 & 1 & 8 & -8 & -4 & -5 & -2 & -6 & 4 & -3 & 2 \\\\\n",
      "10 & -4 & 2 & -16 & -10 & -8 & -7 & -5 & 2 & 7 & 0 & 3 & 1 & 4 & 2 & 3 & -1 & -2 & 0 & 0 & -1 & 5 & 1 & 0 & 27 & 6 & 4 & -25 & -16 & -10 & -9 & -14 & 7 & 10 & 6 & -5 & 7 & 2 & 10 & 3 & 2 & -4 & -2 & -2 & -1 & 2 & -1 & 4 \\\\\n",
      "40 & -8 & -5 & -66 & -43 & -26 & -14 & -49 & 22 & 33 & 28 & -9 & 15 & 7 & 8 & 8 & -8 & -8 & -7 & -6 & 0 & 4 & -10 & 5 & -9 & -21 & -12 & -25 & -21 & -4 & -12 & -21 & 14 & 18 & 11 & -1 & 6 & 4 & -3 & 3 & -4 & -1 & -4 & -1 & -1 & 6 & -7 & 1 \\\\\n",
      "0 & 3 & -1 & -3 & -1 & -2 & 4 & -4 & 3 & -1 & 2 & 2 & 1 & 1 & -1 & 2 & -2 & 0 & 1 & 1 & -1 & -1 & -1 & 3 & -27 & 6 & 1 & 40 & 26 & 14 & 14 & 24 & -12 & -18 & -12 & 3 & -9 & -7 & -9 & -7 & 4 & 4 & 3 & 4 & 2 & -5 & 1 & -2 \\\\\n",
      "-15 & -3 & -2 & 19 & 11 & 9 & 4 & 9 & -5 & -5 & -3 & -2 & 1 & 2 & -2 & -5 & -3 & 3 & 4 & -2 & 3 & -4 & 0 & -3 & 1 & 1 & 1 & 0 & 1 & -4 & -3 & 3 & 1 & 4 & -1 & -1 & 0 & 3 & 4 & -1 & 6 & -3 & 3 & 3 & 2 & 1 & -1 & -1 \\\\\n",
      "-16 & -3 & -3 & 14 & 10 & 4 & 4 & 8 & -1 & -3 & -5 & 2 & 0 & 0 & -3 & -2 & -1 & 0 & 4 & 1 & 2 & -2 & -1 & -1 & 26 & 2 & 2 & -32 & -21 & -13 & -10 & -20 & 8 & 13 & 8 & -1 & 5 & 3 & 6 & 5 & 0 & -5 & -3 & 0 & -4 & 4 & 0 & 3 \\\\\n",
      "18 & -5 & -1 & -29 & -18 & -12 & -5 & -21 & 8 & 18 & 12 & -4 & 8 & 6 & 5 & 2 & -5 & -4 & -2 & -3 & 3 & 3 & -5 & 3 & 20 & -13 & -7 & -51 & -36 & -16 & -18 & -36 & 18 & 27 & 18 & -4 & 9 & 7 & 6 & 8 & -4 & -5 & -5 & -1 & -4 & 5 & -6 & 2 \\\\\n",
      "-24 & -8 & 2 & 39 & 23 & 20 & 1 & 28 & -16 & -14 & -10 & -6 & -5 & 0 & -2 & -9 & 2 & 6 & 3 & -2 & 6 & -4 & 3 & -9 & -25 & -7 & -5 & 23 & 15 & 10 & 2 & 12 & -1 & -3 & -1 & -3 & -1 & 3 & 0 & -4 & 4 & 4 & 4 & -2 & 6 & -3 & 1 & -5 \\\\\n",
      "-3 & -9 & 1 & 2 & 1 & 1 & -6 & 6 & -3 & 1 & -3 & -1 & -2 & 2 & 0 & -1 & 0 & 1 & 0 & 0 & 2 & 4 & 1 & -4 & 16 & 0 & 1 & -21 & -13 & -6 & -9 & -13 & 8 & 9 & 4 & -1 & 7 & 3 & 8 & 5 & 0 & -2 & -1 & -3 & -2 & 3 & 2 & 2 \\\\\n",
      "-6 & -4 & 1 & 10 & 4 & 10 & -2 & 5 & -4 & -5 & 3 & -7 & -1 & 1 & -1 & -4 & 0 & 4 & -2 & -2 & 1 & -4 & 0 & -4 & -46 & -5 & -4 & 58 & 37 & 20 & 13 & 37 & -12 & -20 & -14 & 1 & -8 & -2 & -8 & -11 & 6 & 7 & 8 & 2 & 8 & -4 & 2 & -6 \\\\\n",
      "43 & 7 & -2 & -57 & -39 & -27 & -5 & -42 & 20 & 22 & 20 & 1 & 10 & 4 & 7 & 8 & -6 & -6 & -5 & -2 & -6 & 4 & -5 & 10 & 28 & 11 & 6 & -25 & -12 & -16 & -5 & -8 & 1 & 8 & -4 & 4 & 3 & -2 & 5 & 6 & 1 & -9 & 0 & 4 & -4 & 4 & -2 & 5 \\\\\n",
      "-20 & 3 & 4 & 33 & 22 & 10 & 6 & 29 & -13 & -17 & -21 & 9 & -10 & -2 & -4 & -3 & 3 & 4 & 5 & 4 & 0 & 2 & 7 & -4 & 21 & 24 & 15 & 8 & 13 & -1 & 5 & 13 & -10 & -9 & -10 & 0 & -3 & -2 & 11 & 1 & 7 & -2 & 3 & 2 & 1 & -3 & 7 & 2 \\\\\n",
      "46 & 1 & -2 & -63 & -40 & -26 & -8 & -46 & 19 & 28 & 26 & -6 & 12 & 5 & 9 & 8 & -6 & -6 & -7 & -4 & -1 & 4 & -8 & 7 & -22 & -20 & -14 & -7 & -10 & 3 & -4 & -11 & 7 & 9 & 6 & 2 & 2 & -1 & -9 & 2 & -7 & 1 & -3 & -2 & -2 & 2 & -6 & -2 \\\\\n",
      "-5 & -5 & -1 & 1 & 1 & 3 & -2 & 2 & 0 & -2 & 2 & -1 & -1 & 0 & -2 & 1 & 0 & 1 & -1 & 1 & 0 & 0 & -1 & -2 & -48 & -6 & -5 & 56 & 32 & 25 & 14 & 30 & -11 & -23 & -11 & 1 & -8 & -6 & -13 & -10 & 2 & 10 & 3 & -1 & 4 & -5 & 2 & -4 \\\\\n",
      "-9 & 2 & 2 & 10 & 9 & 3 & 2 & 10 & -4 & -5 & -8 & 5 & -4 & -2 & -2 & 1 & 3 & 1 & 1 & 3 & 0 & 2 & 2 & -1 & -2 & 2 & 3 & 9 & 5 & 6 & 3 & 7 & -4 & -7 & -2 & -1 & -3 & -1 & 0 & -1 & 0 & 4 & -1 & -1 & 0 & -1 & 2 & 0 \\\\\n",
      "-37 & -1 & -2 & 47 & 33 & 19 & 7 & 32 & -13 & -17 & -16 & 0 & -6 & -7 & -5 & -6 & 7 & 2 & 5 & 2 & 5 & -4 & 2 & -5 & -28 & -11 & -5 & 24 & 12 & 15 & 7 & 10 & -4 & -8 & 3 & -3 & -5 & 2 & -8 & -6 & -2 & 9 & -1 & -2 & 5 & -3 & -2 & -4 \\\\\n",
      "16 & 3 & 1 & -19 & -12 & -4 & -1 & -18 & 6 & 8 & 13 & -8 & 3 & -1 & 3 & 1 & 0 & -2 & -6 & -3 & 1 & -3 & -4 & 2 & -21 & -20 & -12 & -3 & -6 & 4 & -2 & -9 & 6 & 6 & 9 & 0 & 1 & 2 & -9 & -1 & -7 & 3 & -3 & -1 & 0 & 0 & -3 & -2 \\\\\n",
      "8 & -4 & 0 & -13 & -9 & 0 & -5 & -13 & 5 & 8 & 12 & -10 & 4 & 0 & 2 & 0 & 0 & 0 & -5 & -3 & 2 & -3 & -4 & -1 & -18 & -24 & -15 & -11 & -13 & 1 & -6 & -15 & 11 & 11 & 12 & -1 & 4 & 4 & -7 & 0 & -7 & 2 & -3 & -4 & 0 & 3 & -4 & -2 \\\\\n",
      "23 & -2 & -1 & -29 & -22 & -9 & -8 & -22 & 8 & 13 & 15 & -7 & 8 & 4 & 5 & 2 & -4 & -2 & -4 & -5 & -1 & -1 & -3 & 2 & -25 & -7 & -6 & 21 & 13 & 7 & 4 & 12 & -2 & -4 & -4 & 0 & -3 & -1 & -5 & -4 & 2 & 2 & 3 & 1 & 4 & 0 & -3 & -3 \\\\\n",
      "1 & 2 & 2 & 2 & 1 & 5 & 3 & -5 & -1 & -1 & 6 & -6 & 1 & 0 & 0 & -1 & -1 & 2 & -2 & -3 & 2 & -5 & -1 & 0 & -11 & -17 & -10 & -13 & -12 & -1 & -6 & -15 & 10 & 11 & 11 & -2 & 3 & 3 & -5 & 0 & -4 & 0 & -3 & -1 & -1 & 0 & -3 & -2 \\\\\n",
      "45 & 2 & -2 & -65 & -40 & -31 & -11 & -44 & 18 & 29 & 18 & 2 & 11 & 5 & 8 & 11 & -5 & -10 & -4 & -4 & -4 & 8 & -4 & 8 & 49 & -6 & -1 & -77 & -53 & -26 & -21 & -50 & 23 & 32 & 22 & -4 & 15 & 5 & 8 & 11 & -8 & -9 & -10 & -2 & -7 & 7 & -9 & 8 \n",
      "right-hand side:\n",
      "1 & 1 & 0 & 0 & 1 & 0 & 0 & 0 & 1 & 1 & 1 & 0 & 1 & 1 & 0 & 1 & 1 & 0 & 0 & 0 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 1 & 0 & 1 & 0 & 1 & 1 & 0 & 0 & 1 & 1 & 1 & 0 & 0 & 0 & 1 \n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in TeX form\n",
    "\n",
    "# rrr...r\n",
    "print(\"r\" * 48)\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "rhs = \"\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"\"\n",
    "        for j in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][j])) + \" & \"\n",
    "        row = row[:-2] + \"\\\\\\\\\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-2]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \" & \"\n",
    "    if mustbe1perm != len(cobd_factor_mustbe1_BASIS) - 1:\n",
    "        print(\"\\\\hline\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b25a3533-3826-4387-b507-a6f3fd85b6d2",
   "metadata": {},
   "source": [
    "### write out the matrix in Mathematica form to txt file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "85933d9d-7212-44f1-9b95-ee827931f7dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out cobd_factor_mustbe1_BASIS in Mathematica form to text file\n",
    "\n",
    "f = open('Co0_cobd_factor_mustbe1_BASIS.txt', 'a')\n",
    "\n",
    "print(\"coefficient matrix:\", file=f)\n",
    "print(\"{\", file=f)\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row, file=f)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\", file=f)\n",
    "print(\"right-hand side:\", file=f)\n",
    "print(rhs[:-2] + \"}\", file=f)\n",
    "\n",
    "f.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/M23_of_odd_Leech.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4ce472f8-6b20-4ffe-93b8-1b89666ff624",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "19fcebec-805e-456e-b0e2-9c6d423cf8de",
   "metadata": {},
   "source": [
    "# The basis of 2sqrt(2) * (odd Leech lattice O_24 from G_24)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32ade44e-ffbd-49e3-a675-9699ca9836f0",
   "metadata": {},
   "source": [
    "### the basis of 2sqrt(2) * O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b42d4410-c2f2-4887-ad77-d198f45b6ac2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]\n",
      "[0 0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0]\n",
      "[0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0]\n",
      "[0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0]\n",
      "[0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0]\n",
      "[0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0]\n",
      "[0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0]\n",
      "[0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0]\n",
      "[0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0]\n",
      "[0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0]\n",
      "[0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0]\n",
      "[2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n"
     ]
    }
   ],
   "source": [
    "# odd Leech lattice O_24 from G_24\n",
    "# O_24 = ((1/sqrt(2))G_24 + sqrt(2)Z^24_+) \\cup ((1/2sqrt(2))(1, ... ,1) + (1/sqrt(2))G_24 + sqrt(2)Z^24_+)\n",
    "\n",
    "# the basis of 2sqrt(2) * O_24\n",
    "T = 2\n",
    "F = 0\n",
    "ODDLEECH_BASIS = np.array([\n",
    "    [1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1], # 2sqrt(2)*e0; e0 @ e0 = odd\n",
    "    \n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F], # 2sqrt(2)*e1\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F], # 2sqrt(2)*e2\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F], # 2sqrt(2)*e3\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F], # 2sqrt(2)*e11\n",
    "\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0], # 2sqrt(2)*e12\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [8,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0] # 2sqrt(2)*e23\n",
    "])\n",
    "\n",
    "for b in ODDLEECH_BASIS:\n",
    "    print(b)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbde080e-df45-494e-b20a-9e62bdd6bdf2",
   "metadata": {},
   "source": [
    "### fuction to calculate the components of a vector in O_24 with respect to the basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e63ebad7-2a64-4465-8c71-df20baa0ea78",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[ 4. -4.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.]\n"
     ]
    }
   ],
   "source": [
    "# return the component [c_0, ..., c_23] of v = 2sqrt(2) * (lattice point in O_24) = 2sqrt(2) * (c_0e_0+...+c_23e_23)\n",
    "def component(v):\n",
    "    copy_of_v = np.array([v[i] for i in range(24)])\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans[i] = copy_of_v[23-i] / ODDLEECH_BASIS[i][23-i]\n",
    "        copy_of_v = copy_of_v - ans[i] * ODDLEECH_BASIS[i]\n",
    "    if np.count_nonzero(copy_of_v) != 0:\n",
    "        print(\"fail to decompose!\")\n",
    "        return copy_of_v\n",
    "    else:\n",
    "        return ans\n",
    "    \n",
    "# return 2sqrt(2) * (c_0e_0+...+c_23e_23) for c = [c_0, ... ,c_23]\n",
    "def comp_to_vec(c):\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans = ans + c[i] * ODDLEECH_BASIS[i]\n",
    "    return ans\n",
    "    \n",
    "### Sanity Check\n",
    "print(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0]))\n",
    "print(comp_to_vec(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccb9845e-6d28-4430-ac0d-2564f717272a",
   "metadata": {},
   "source": [
    "### the intersection form of O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c878a9ab-6a5b-4b08-ad1c-404b391dc0a0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[3. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.]\n",
      " [2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 1. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 1. 2. 1. 1. 2. 1. 1. 2. 2. 2. 2. 2.]\n",
      " [1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 1. 1. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 1. 1. 1. 1. 1. 0. 0. 1. 0. 1. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 1. 1. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 1. 1. 1. 1. 1. 0. 0. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 1. 1. 1. 1. 1. 0. 1. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 8.]]\n"
     ]
    }
   ],
   "source": [
    "# the intersection form of the basis of O_24\n",
    "INTERSECTION_FORM = ODDLEECH_BASIS @ ODDLEECH_BASIS.T / 8\n",
    "print(INTERSECTION_FORM)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aadbc96c-f339-4c4e-b4d6-b3dcaa3891c5",
   "metadata": {},
   "source": [
    "# The cocycle factor \\varepsilon(k, k')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32abfd48-fc98-4ed7-886b-e9d064367856",
   "metadata": {},
   "source": [
    "### function to calculate the cocycle factor \\varepsilon(k, k') of k, k' in O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d1e4033a-b725-430d-8e16-6ce1bfd481e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0\n",
      "-1.0\n"
     ]
    }
   ],
   "source": [
    "# return k_1 * k_2 (mod 2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def ast_prod(v1, v2):\n",
    "    v1_comp = component(v1)\n",
    "    v2_comp = component(v2)\n",
    "    ans = 0\n",
    "    for i in range(24):\n",
    "        for j in range(i):\n",
    "            ans = ans + v1_comp[i] * v2_comp[j] * INTERSECTION_FORM[i][j]\n",
    "    return ans\n",
    "\n",
    "# return the cocycle factor \\varepsilon(k_1, k_2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def cocycle_factor(v1, v2):\n",
    "    return (-1) ** ast_prod(v1, v2)\n",
    "\n",
    "### Sanity Check\n",
    "print(ast_prod(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))\n",
    "print(cocycle_factor(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8926a095-6600-44f3-a8f8-de5a353e84d6",
   "metadata": {},
   "source": [
    "# The generators of M_23"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7fdbb2cc-48a3-4fb0-873c-bbb4651ac482",
   "metadata": {},
   "source": [
    "### the generators a and b of M_23"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "ef27c65b-608c-470d-b562-0ce63c87cd20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[14, 19, 11, 18, 16, 5, 12, 17, 8, 9, 13, 2, 6, 10, 0, 15, 4, 7, 3, 1, 20, 21, 22, 23]\n",
      "[11, 5, 7, 8, 22, 2, 6, 1, 15, 14, 18, 16, 9, 13, 21, 19, 20, 17, 10, 3, 0, 12, 4, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n"
     ]
    }
   ],
   "source": [
    "# Generators of M_23 found by some computation by GAP.\n",
    "# Conway-Sloane->GAP: 0->1, 1->2, ..., 22->23, inf->24.\n",
    "M23GeneratorsGAP = [\n",
    "    [(1,15),(2,20),(3,12),(4,19),(5,17),(7,13),(8,18),(11,14)], # a^2 = 1\n",
    "    [(1,12,17,21),(2,6,3,8),(4,9,16,20),(5,23),(10,15,22,13),(11,19)] # b^4 = 1\n",
    "]\n",
    "\n",
    "# Conway-Sloane->Python: 0->0, 1->1, ..., 22->22, inf->23.\n",
    "# [i_0, i_1, ...] denotes the permutation 0 \\mapsto i_0, 1 \\mapsto i_1, ...\n",
    "M23Generators = []\n",
    "for gnrGAP in M23GeneratorsGAP:\n",
    "    p = [i for i in range(24)]\n",
    "    for cycleGAP in gnrGAP:\n",
    "        for i in range(len(cycleGAP)-1):\n",
    "            p[cycleGAP[i]-1] = cycleGAP[i+1]-1\n",
    "        p[cycleGAP[-1]-1] = cycleGAP[0]-1\n",
    "    M23Generators.append(p)\n",
    "\n",
    "perm_a = M23Generators[0] # a\n",
    "perm_b = M23Generators[1] # b\n",
    "print(perm_a)\n",
    "print(perm_b)\n",
    "\n",
    "### Sanity Check\n",
    "print([perm_a[i] for i in perm_a])\n",
    "perm_b2 = [perm_b[i] for i in perm_b] # b^2\n",
    "perm_b3 = [perm_b[i] for i in perm_b2] # b^3\n",
    "print([perm_b[i] for i in perm_b3])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e62dc16-150d-489d-8556-abaa7132a735",
   "metadata": {},
   "source": [
    "### function to calculate the inverse of a permutation / check the convention of the multiplication and the left action of permutations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "983bed63-6eba-4376-940e-c4d246959ce0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 0, 2]\n",
      "[2, 0, 1]\n",
      "['v1', 'v2', 'v0']\n",
      "['v1', 'v2', 'v0']\n"
     ]
    }
   ],
   "source": [
    "# return perm^{-1}\n",
    "def inv(perm):\n",
    "    ans = [i for i in range(len(perm))]\n",
    "    for i in range(len(perm)):\n",
    "        ans[perm[i]] = i\n",
    "    return ans\n",
    "\n",
    "### Sanity Check\n",
    "perm1 = [1,0,2] # (0,1)\n",
    "perm2 = [2,1,0] # (0,2)\n",
    "v = [\"v0\", \"v1\", \"v2\"]\n",
    "print(inv(perm1))\n",
    "perm12 = [perm1[i] for i in perm2] # perm1 \\cdot perm2\n",
    "print(perm12)\n",
    "print([v[i] for i in inv(perm12)]) # the left action (perm1 \\cdot perm2)(v)\n",
    "perm2_v = [v[i] for i in inv(perm2)] # perm2(v)\n",
    "print([perm2_v[i] for i in inv(perm1)]) # perm1(perm2(v))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b81fc22-8b17-47a4-b3c7-e08b85e83752",
   "metadata": {},
   "source": [
    "### Sanity Check: a and b preserves O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "18b6e1dd-1a3b-430d-b1f0-e961b0dc4b31",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "completed\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "for i in range(24):\n",
    "    comp_of_a_ei = component([ODDLEECH_BASIS[i][j] for j in inv(perm_a)]) # They must be all integers.\n",
    "    for comp in comp_of_a_ei:\n",
    "        if comp % 1 != 0:\n",
    "            print(\"failed!\")\n",
    "    comp_of_b_ei = component([ODDLEECH_BASIS[i][j] for j in inv(perm_b)]) # They must be all integers.\n",
    "    for comp in comp_of_b_ei:\n",
    "        if comp % 1 != 0:\n",
    "            print(\"failed!\")\n",
    "print(\"completed\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "97d21151-44cc-4348-b358-8937407a6097",
   "metadata": {},
   "source": [
    "# Factorize \\zeta_g(e_i) into \\zeta_a(e_0,...,23) and \\zeta_b(e_0,...,23)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4636561a-161f-4993-a801-f50c90caaeb3",
   "metadata": {},
   "source": [
    "### data for g = a, b, b^2, b^3, ba, b^2a, b^3a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f4be3a17-d2f5-41c6-9b42-df4a97d7fd35",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data needed later to define cobd_factor_compperm_BASIS (\"coboundary factor\" means \\zeta_g(k).)\n",
    "\n",
    "perm_b2 = [perm_b[i] for i in perm_b] # b^2\n",
    "perm_b3 = [perm_b[i] for i in perm_b2] # b^3 = b^-1\n",
    "\n",
    "perms = {\n",
    "    \"a\" : perm_a,\n",
    "    \"b\" : perm_b,\n",
    "    \"b2\" : perm_b2,\n",
    "    \"b3\" : perm_b3,\n",
    "    \"ba\" : [perm_b[i] for i in perm_a],\n",
    "    \"b2a\" : [perm_b2[i] for i in perm_a], # b^2a\n",
    "    \"b3a\" : [perm_b3[i] for i in perm_a] # b^2a\n",
    "}\n",
    "\n",
    "permBASIS = {} # permBASIS[p][i] = p(2sqrt(2)*e_i) =: 2sqrt(2)*(p_i^0e_0 + ... + p_i^23e_23)\n",
    "for p in perms.keys():\n",
    "    permBASIS[p] = [[v[i] for i in inv(perms[p])] for v in ODDLEECH_BASIS]\n",
    "\n",
    "permBASIS_comp = {} # permBASIS_comp[p][i] = [p_i^0, ..., p_i^23]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp[p] = [component(v) for v in permBASIS[p]]\n",
    "\n",
    "permBASIS_comp_oddind = {} # permBASIS_comp_oddind[p][i] = [j's such that p_i^j = odd]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp_oddind[p] = [[j for j in range(24) if c[j]%2==1] for c in permBASIS_comp[p]]\n",
    "\n",
    "cocycle_factor_permBASIS = {} # cocycle_factor_permBASIS[p][i][j] = \\varepsilon(p(e_i),p(e_j))\n",
    "for p in perms.keys():\n",
    "    cocycle_factor_permBASIS[p] = [[cocycle_factor(permBASIS[p][i], permBASIS[p][j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_perm_BASIS[p][i] = [m_0,...,m_48] means \\zeta_p(e_i) = \\zeta_a(e_0)^(m_0) * ... * \\zeta_a(e_23)^(m_23) * \\zeta_b(e_0)^(m_24) * ... * \\zeta_b(e_23)^(m_47) * (-1)^(m_48)\n",
    "## cobd_factor_perm_BASIS = {\n",
    "##     \"a\" : cobd_factor_a_BASIS,\n",
    "##     \"b\" : cobd_factor_b_BASIS,\n",
    "##     \"b2\" : cobd_factor_b2_BASIS,\n",
    "##     \"b3\" : cobd_factor_b3_BASIS,\n",
    "##     \"ba\" : cobd_factor_ba_BASIS,\n",
    "##     \"b2a\" : cobd_factor_b2a_BASIS,\n",
    "##     \"b3a\" : cobd_factor_b3a_BASIS\n",
    "## }\n",
    "cobd_factor_a_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24)] \n",
    "cobd_factor_b_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24, 48)]\n",
    "## set cobd_factor_b2_BASIS\n",
    "### \\zeta_{b^2}(e_i) = \\zeta_b(b(e_i)) \\zeta_b(e_i) = ( \\prod_{j=0}^{23}\\zeta_b(e_j)^{b_i^j} \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) ) \\zeta_b(e_i)\n",
    "cobd_factor_b2_BASIS = [m for m in cobd_factor_b_BASIS]\n",
    "for i in range(24):\n",
    "    ### other than \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    for j in range(24): # \\zeta_{b^2}(e_i) = \\zeta_b(b(e_i)) \\zeta_b(e_i) = (\\prod_{j=0}^{23}\\zeta_b(e_j)^{b_i^j} \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) \\zeta_b(e_i)\n",
    "        cobd_factor_b2_BASIS[i] = [cobd_factor_b2_BASIS[i][r] + cobd_factor_b_BASIS[j][r] * permBASIS_comp[\"b\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b2_BASIS[i][48] = cobd_factor_b2_BASIS[i][48] % 2\n",
    "    ### \\prod_{i'<j':b_i^{i' or j'}:odd}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    oddinds = permBASIS_comp_oddind[\"b\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b2_BASIS[i][48] = (cobd_factor_b2_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_b3_BASIS\n",
    "### \\zeta_b3(e_i) = \\zeta_b2(b(e_i))\\zeta_b(e_i)\n",
    "cobd_factor_b3_BASIS = [t for t in cobd_factor_b_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_b3_BASIS[i] = [cobd_factor_b3_BASIS[i][r] + cobd_factor_b2_BASIS[j][r] * permBASIS_comp[\"b\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b3_BASIS[i][48] = cobd_factor_b3_BASIS[i][48] % 2\n",
    "    oddinds = permBASIS_comp_oddind[\"b\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b2\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b3_BASIS[i][48] = (cobd_factor_b3_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_ba_BASIS\n",
    "### \\zeta_{ba}(e_i) = \\zeta_b(a(e_i)) \\zeta_a(e_i)\n",
    "cobd_factor_ba_BASIS = [m for m in cobd_factor_a_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_ba_BASIS[i] = [cobd_factor_ba_BASIS[i][r] + cobd_factor_b_BASIS[j][r] * permBASIS_comp[\"a\"][i][j] for r in range(49)]\n",
    "    cobd_factor_ba_BASIS[i][48] = cobd_factor_ba_BASIS[i][48] % 2\n",
    "    ### \\prod_{i'<j':a_i^{i' or j'}:odd}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    oddinds = permBASIS_comp_oddind[\"a\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_ba_BASIS[i][48] = (cobd_factor_ba_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_b2a_BASIS\n",
    "cobd_factor_b2a_BASIS = [m for m in cobd_factor_a_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_b2a_BASIS[i] = [cobd_factor_b2a_BASIS[i][r] + cobd_factor_b2_BASIS[j][r] * permBASIS_comp[\"a\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b2a_BASIS[i][48] = cobd_factor_b2a_BASIS[i][48] % 2\n",
    "    oddinds = permBASIS_comp_oddind[\"a\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b2\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b2a_BASIS[i][48] = (cobd_factor_b2a_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_b3a_BASIS\n",
    "cobd_factor_b3a_BASIS = [t for t in cobd_factor_a_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_b3a_BASIS[i] = [cobd_factor_b3a_BASIS[i][r] + cobd_factor_b3_BASIS[j][r] * permBASIS_comp[\"a\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b3a_BASIS[i][48] = cobd_factor_b3a_BASIS[i][48] % 2\n",
    "    oddinds = permBASIS_comp_oddind[\"a\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b3\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b3a_BASIS[i][48] = (cobd_factor_b3a_BASIS[i][48] + 1) % 2\n",
    "\n",
    "cobd_factor_perm_BASIS = {\n",
    "    \"a\" : cobd_factor_a_BASIS,\n",
    "    \"b\" : cobd_factor_b_BASIS,\n",
    "    \"b2\" : cobd_factor_b2_BASIS,\n",
    "    \"b3\" : cobd_factor_b3_BASIS,\n",
    "    \"ba\" : cobd_factor_ba_BASIS,\n",
    "    \"b2a\" : cobd_factor_b2a_BASIS,\n",
    "    \"b3a\" : cobd_factor_b3a_BASIS\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "321750ae-48ad-463d-9dac-9c9d896b9203",
   "metadata": {},
   "source": [
    "### function to calculate composition g of a, b, b^2, b^3, ba, b^2a, b^3a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "599a93b5-3af2-4814-a518-447fb1ee5923",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[21, 3, 16, 10, 20, 2, 9, 17, 15, 14, 13, 7, 6, 18, 11, 19, 22, 1, 8, 5, 0, 12, 4, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n"
     ]
    }
   ],
   "source": [
    "# compperm_list = [p_n, ..., p_1] (p_i \\in [\"a\", \"b\", \"b2\", \"b3\", \"ba\", b2a\", \"b3a\"]) means the composition c = p_n...p_1.\n",
    "\n",
    "# return the composition of permutations\n",
    "def compperm(compperm_list):\n",
    "    ans = [i for i in range(24)]\n",
    "    for p in reversed(compperm_list):\n",
    "        ans = [perms[p][i] for i in ans]\n",
    "    return ans\n",
    "\n",
    "### Sanity Check\n",
    "print(compperm([\"b\", \"a\"]))\n",
    "print(compperm([\"a\", \"a\"]))\n",
    "print(compperm([\"b3\", \"b\"]))\n",
    "print(compperm([\"ba\" for i in range(23)]))\n",
    "print(compperm([\"b2a\" for i in range(6)]))\n",
    "print(compperm([\"b3a\", \"ba\"] * 6))\n",
    "print(compperm([\"b2a\", \"b3a\", \"ba\"] * 4))\n",
    "print(compperm([\"b3a\"] * 3 + [\"ba\"] * 3 + [\"b3a\", \"ba\"] * 2 + [\"b2a\", \"b3a\"] + [\"ba\"] * 3))\n",
    "print(compperm([\"b2a\", \"b3a\", \"ba\", \"b2a\", \"ba\"] + [\"b3a\", \"b2a\"] * 2 + [\"b2a\", \"ba\"] * 3))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63f98997-06e7-4761-b379-2ab0b10407c9",
   "metadata": {},
   "source": [
    "### function to factorize \\zeta_g(e_i) into \\zeta_a(e_0,...,23) and \\zeta_b(e_0,...,23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "95dc801a-e35c-4832-9860-8968ab15a3cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# cocycle_factor_comppermBASIS(compperm_list)[i][j] = \\varepsilon(c(e_i),c(e_j))\n",
    "def cocycle_factor_comppermBASIS(compperm_list):\n",
    "    c = compperm(compperm_list)\n",
    "    comppermBASIS = [[v[i] for i in inv(c)] for v in ODDLEECH_BASIS]\n",
    "    return [[cocycle_factor(comppermBASIS[i], comppermBASIS[j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_compperm_BASIS(compperm_list)[i] = [m_0,...,m_48] means \\zeta_c(e_i) = ...\n",
    "def cobd_factor_compperm_BASIS(compperm_list):\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = ODDLEECH_BASIS[i]\n",
    "        for p in reversed(compperm_list):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_perm_BASIS[p][j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_permBASIS[p][k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = [k[j] for j in inv(perms[p])]\n",
    "    return ans\n",
    "\n",
    "# cobd_factor_compton_BASIS(compperm_list, n)[i] = [m_0,...,m_48] means \\zeta_(c^n)(e_i) = ...\n",
    "def cobd_factor_comppermton_BASIS(compperm_list, n):\n",
    "    c = compperm(compperm_list)\n",
    "    cocycle_factor_cBASIS = cocycle_factor_comppermBASIS(compperm_list)\n",
    "    cobd_factor_c_BASIS = cobd_factor_compperm_BASIS(compperm_list)\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = ODDLEECH_BASIS[i]\n",
    "        for ncount in range(n):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_c_BASIS[j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_cBASIS[k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = [k[j] for j in inv(c)]\n",
    "    return ans"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3bc2d501-b687-4f8c-95e9-d29d2a28dfa5",
   "metadata": {},
   "source": [
    "### Sanity Check 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "63175897-f41a-447e-a238-be477c0346f6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a(e_23):\n",
      "[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n",
      "component of a(e_23):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 0.0, -4.0, 0.0, 2.0, -2.0, 0.0, 2.0, -2.0, -2.0, 0.0, 0.0, 0.0, 2.0, 1.0]\n",
      ">> a(e_23) = 4e_9 - 4e_11 + ... + e_23\n",
      "Therefore, \\zeta_{a^2}(e_23) = \\zeta_a(4e_9 - 4e_11 + ... + e_23)\\zeta_a(e_23) = \\zeta_a(e_9)^4 ... \\zeta_a(e_23)^2:\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 0.0, -4.0, 0.0, 2.0, -2.0, 0.0, 2.0, -2.0, -2.0, 0.0, 0.0, 0.0, 2.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 0.0, -4.0, 0.0, 2.0, -2.0, 0.0, 2.0, -2.0, -2.0, 0.0, 0.0, 0.0, 2.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "\\zeta_{ba}(e_23) = \\zeta_b(4e_9 - 4e_11 + ... + e_23)\\zeta_a(e_23) = \\zeta_a(e_23)\\zeta_b(e_9)^4 ... \\zeta_b(e_23):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 0.0, -4.0, 0.0, 2.0, -2.0, 0.0, 2.0, -2.0, -2.0, 0.0, 0.0, 0.0, 2.0, 1.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 0.0, -4.0, 0.0, 2.0, -2.0, 0.0, 2.0, -2.0, -2.0, 0.0, 0.0, 0.0, 2.0, 1.0, 0.0]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "\n",
    "print(\"a(e_23):\")\n",
    "print([ODDLEECH_BASIS[23][i] for i in inv(perm_a)])\n",
    "print(\"component of a(e_23):\")\n",
    "print(component([ODDLEECH_BASIS[23][i] for i in inv(perm_a)]))\n",
    "print(\">> a(e_23) = 4e_9 - 4e_11 + ... + e_23\")\n",
    "print(\"Therefore, \\zeta_{a^2}(e_23) = \\zeta_a(4e_9 - 4e_11 + ... + e_23)\\zeta_a(e_23) = \\zeta_a(e_9)^4 ... \\zeta_a(e_23)^2:\")\n",
    "print(cobd_factor_compperm_BASIS([\"a\", \"a\"])[23])\n",
    "print(cobd_factor_comppermton_BASIS([\"a\"], 2)[23])\n",
    "print(\"\\zeta_{ba}(e_23) = \\zeta_b(4e_9 - 4e_11 + ... + e_23)\\zeta_a(e_23) = \\zeta_a(e_23)\\zeta_b(e_9)^4 ... \\zeta_b(e_23):\")\n",
    "print(cobd_factor_compperm_BASIS([\"b\", \"a\"])[23])\n",
    "print(cobd_factor_compperm_BASIS([\"ba\"])[23])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eb7975e5-4e90-4bf8-9f4a-da0fd96f8e4b",
   "metadata": {},
   "source": [
    "### Sanity Check 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2f0622de-afb2-4954-a953-0751fce64edc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "b(e_6):\n",
      "[0, 2, 2, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0]\n",
      "component of b(e_6):\n",
      "[0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0]\n",
      ">> b(e_6) = e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22\n",
      "varepsilon(b(e_i'), b(e_j')):\n",
      "[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "Therefore, \\zeta_{b^2}(e_6) = \\zeta_b(e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22)\\zeta_b(e_6) = - \\zeta_b(e_4)\\zeta_b(e_6)\\zeta_b(e_8)\\zeta_b(e_10)^{-1}\\zeta_b(e_13)^{-1}\\zeta_b(e_16)^{-1}\\zeta_b(e_21)\\zeta_b(e_22):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0]\n",
      "varepsilon(a(e_i'), a(e_j')):\n",
      "[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "Therefore, \\zeta_{ab}(e_6) = \\zeta_a(e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22)\\zeta_b(e_6) = - \\zeta_a(e_4)\\zeta_a(e_8)\\zeta_a(e_10)^{-1}\\zeta_a(e_13)^{-1}\\zeta_a(e_16)^{-1}\\zeta_a(e_21)\\zeta_a(e_22)\\zeta_b(e_6):\n",
      "[0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "\n",
    "print(\"b(e_6):\")\n",
    "print([ODDLEECH_BASIS[6][j] for j in inv(perm_b)])\n",
    "print(\"component of b(e_6):\")\n",
    "print(component([ODDLEECH_BASIS[6][j] for j in inv(perm_b)]))\n",
    "print(\">> b(e_6) = e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22\")\n",
    "print(\"varepsilon(b(e_i'), b(e_j')):\")\n",
    "be6_oddind = [4, 8, 10, 13, 16, 21, 22]\n",
    "for i in be6_oddind:\n",
    "    print([cocycle_factor([ODDLEECH_BASIS[i][k] for k in inv(perm_b)], [ODDLEECH_BASIS[j][k] for k in inv(perm_b)]) for j in be6_oddind])\n",
    "print(\"Therefore, \\zeta_{b^2}(e_6) = \\zeta_b(e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22)\\zeta_b(e_6) = - \\zeta_b(e_4)\\zeta_b(e_6)\\zeta_b(e_8)\\zeta_b(e_10)^{-1}\\zeta_b(e_13)^{-1}\\zeta_b(e_16)^{-1}\\zeta_b(e_21)\\zeta_b(e_22):\")\n",
    "print(cobd_factor_compperm_BASIS([\"b\", \"b\"])[6])\n",
    "print(cobd_factor_compperm_BASIS([\"b2\"])[6])\n",
    "print(cobd_factor_comppermton_BASIS([\"b\"], 2)[6])\n",
    "print(\"varepsilon(a(e_i'), a(e_j')):\")\n",
    "for i in be6_oddind:\n",
    "    print([cocycle_factor([ODDLEECH_BASIS[i][k] for k in inv(perm_a)], [ODDLEECH_BASIS[j][k] for k in inv(perm_a)]) for j in be6_oddind])\n",
    "print(\"Therefore, \\zeta_{ab}(e_6) = \\zeta_a(e_4 + e_8 - e_10 - e_13 - e_16 + e_21 + e_22)\\zeta_b(e_6) = - \\zeta_a(e_4)\\zeta_a(e_8)\\zeta_a(e_10)^{-1}\\zeta_a(e_13)^{-1}\\zeta_a(e_16)^{-1}\\zeta_a(e_21)\\zeta_a(e_22)\\zeta_b(e_6):\")\n",
    "print(cobd_factor_compperm_BASIS([\"a\", \"b\"])[6])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d696c60d-ee0c-46b1-8e9c-99e9d2e5f7ba",
   "metadata": {},
   "source": [
    "# Compute the equation to determine \\zeta_a(e_i) and \\zeta_b(e_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "4e25209f-18a9-4984-bbd1-6aba582a2ab1",
   "metadata": {},
   "outputs": [],
   "source": [
    "cobd_factor_mustbe1_BASIS = [\n",
    "#    cobd_factor_comppermton_BASIS([\"a\"], 2), # a^2\n",
    "#    cobd_factor_comppermton_BASIS([\"b\"], 4), # b^4\n",
    "#    cobd_factor_comppermton_BASIS([\"ba\"], 23), # (ab)^23 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b2a\"], 6), # (ab2)^6 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b3a\", \"ba\"], 6), # (abab3)^6 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b2a\", \"b3a\", \"ba\"], 4), # (abab3ab2)^4 in GAP notation\n",
    "    cobd_factor_compperm_BASIS([\"b3a\"] * 3 + [\"ba\"] * 3 + [\"b3a\", \"ba\"] * 2 + [\"b2a\", \"b3a\"] + [\"ba\"] * 3), # (ab)^3ab3ab2(abab3)^2(ab)^3(ab3)^3 in GAP notation\n",
    "    cobd_factor_compperm_BASIS([\"b2a\", \"b3a\", \"ba\", \"b2a\", \"ba\"] + [\"b3a\", \"b2a\"] * 2 + [\"b2a\", \"ba\"] * 3) # (abab2)^3(ab2ab3)^2abab2abab3ab2 in GAP notation\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d4d2e0c-ba45-4038-9c18-66014d8ebd3d",
   "metadata": {},
   "source": [
    "### print the matrix in Mathematica form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "a8945fe1-548c-43ce-b082-20703e56eba9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coefficient matrix:\n",
      "{\n",
      "{15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 2, 6, 4, -2, 4, 4, -8, -4, 14, 0, -24, 1, 11, -12, 3, 17, -2, -1, 12, 11, 7, 14, -23, 0, 5, 11, 4, 1, 9, 2, -11, 6, 16, -15, -27, 7, 2, -16, 11, 13, -5, 4, 18, 16, 16, 24, -36},\n",
      "{0, 5, 4, 0, 0, 7, 0, -6, 4, 5, -14, -8, 8, -3, -5, 10, 4, -2, 8, 12, 10, 11, 13, -30, 0, 10, 10, 0, 1, 11, 0, -11, 11, 10, -28, -20, 14, -6, -11, 19, 7, -6, 12, 24, 19, 22, 27, -53},\n",
      "{0, 1, 5, 1, 2, 4, 3, -8, 7, 11, -13, -16, 9, 0, -11, 10, 7, -6, 4, 10, 8, 12, 18, -25, 0, 3, 9, 5, 6, 3, 2, -4, 8, 4, -13, -14, 1, -6, -10, 8, 5, -2, 7, 11, 15, 17, 19, -27},\n",
      "{0, 3, 3, -1, 4, 10, 0, -11, 8, 8, -15, -12, 11, -3, -11, 11, 4, -7, 8, 12, 10, 12, 17, -28, 0, 6, 5, 0, 11, 15, -4, -14, 20, 2, -28, -4, 13, -19, -12, 18, -7, -8, 17, 15, 13, 20, 21, -33},\n",
      "{0, 3, 2, 2, 5, 6, -2, -4, 9, 0, -13, -4, 4, -8, -5, 9, -2, -4, 8, 8, 8, 10, 12, -18, 0, 6, 5, 1, 11, 14, -8, -12, 23, 0, -34, 1, 15, -23, -9, 22, -9, -7, 21, 14, 13, 22, 22, -39},\n",
      "{0, 3, 3, -1, 4, 5, -1, -5, 9, 4, -15, -4, 9, -7, -4, 9, -1, -4, 9, 7, 5, 11, 13, -21, 0, 6, 9, 2, 2, 6, 4, -7, 5, 8, -18, -20, 7, -1, -11, 11, 12, -4, 11, 19, 18, 22, 26, -48},\n",
      "{0, 9, 5, 1, 0, 2, -5, 3, 10, -6, -23, -2, 5, -11, 3, 13, -2, -1, 14, 14, 12, 18, 15, -38, 0, 19, 8, -6, 1, 11, -16, -6, 31, -6, -63, 9, 30, -34, 8, 44, -10, -4, 35, 27, 19, 35, 32, -90},\n",
      "{0, 7, 3, -3, 2, 11, -6, -7, 13, 2, -27, 0, 15, -13, -3, 19, -5, -5, 16, 13, 10, 15, 16, -38, 0, 14, 6, -6, 7, 19, -18, -17, 37, 2, -64, 8, 34, -36, -2, 46, -13, -8, 35, 24, 15, 32, 33, -80},\n",
      "{0, 8, 5, -1, -2, 3, 1, 0, 3, 2, -17, -12, 8, -1, -1, 9, 7, -3, 8, 16, 13, 18, 16, -40, 0, 15, 11, -1, -6, 5, 4, -2, 2, 4, -31, -22, 14, 0, -3, 18, 15, -3, 17, 32, 26, 30, 32, -80},\n",
      "{0, 9, 2, -6, 5, 12, -10, -5, 26, -7, -43, 12, 22, -27, 2, 28, -18, -8, 23, 13, 9, 22, 19, -45, 0, 17, 2, -8, 13, 19, -24, -12, 47, -16, -75, 31, 36, -55, 8, 51, -31, -7, 46, 21, 14, 36, 28, -79},\n",
      "{0, 6, 3, -1, 3, 9, -3, -6, 9, 1, -20, -4, 10, -9, -4, 12, -1, -4, 11, 13, 11, 14, 15, -32, 0, 10, 6, 0, 6, 14, -4, -10, 16, 0, -36, -6, 17, -16, -8, 21, -3, -7, 22, 23, 19, 26, 26, -56},\n",
      "{0, 2, 4, 0, -2, 2, 4, -4, -2, 8, -4, -16, 4, 7, -6, 2, 11, -3, 0, 10, 8, 8, 11, -21, 0, 6, 6, 0, -2, 2, 4, -2, 0, 4, -8, -14, 3, 2, -4, 5, 8, -3, 3, 13, 11, 11, 13, -26},\n",
      "{0, 0, 4, 2, -4, 4, 6, -8, -6, 16, 2, -26, 3, 15, -12, 3, 18, -5, -5, 11, 10, 5, 12, -20, 0, 0, 6, 4, 2, 4, 4, -6, 0, 10, -2, -18, 0, 5, -12, 1, 8, -5, -2, 8, 9, 6, 11, -9},\n",
      "{0, 0, 6, 2, -6, -2, 12, -4, -14, 18, 10, -36, -1, 25, -12, -6, 28, -4, -10, 13, 11, 7, 13, -21, 0, 0, 10, 8, -10, -8, 24, 6, -32, 14, 30, -46, -18, 39, -14, -25, 36, -1, -18, 14, 17, 4, 11, -9},\n",
      "{0, 0, 4, 2, 0, -2, 2, -2, 6, 6, -8, -12, 3, 1, -4, 8, 5, -4, 0, 5, 4, 8, 12, -15, 0, 0, 6, 4, 4, -4, 2, 2, 4, 0, -6, -6, -3, -4, -3, 4, 2, -1, 2, 3, 9, 9, 9, -11},\n",
      "{0, 0, 4, 2, 0, 2, 4, -6, -6, 10, 4, -18, -1, 10, -9, -3, 14, -1, -2, 8, 7, 3, 9, -12, 0, 0, 6, 4, -2, 4, 10, -6, -10, 14, 6, -28, -2, 17, -15, -6, 19, -5, -4, 12, 11, 7, 14, -16},\n",
      "{0, 2, 4, 2, -4, -2, 6, 0, -8, 8, 4, -18, -2, 12, -3, -3, 15, 0, -4, 8, 7, 5, 7, -15, 0, 4, 10, 2, -10, -2, 14, -2, -16, 18, 4, -38, -1, 25, -11, -3, 30, -2, -6, 19, 16, 11, 20, -38},\n",
      "{0, 4, 6, -2, -6, 2, 4, -4, -2, 12, -10, -22, 9, 10, -6, 8, 15, -5, 2, 15, 11, 13, 16, -37, 0, 8, 8, 0, -8, 0, 6, 0, -6, 8, -10, -22, 5, 10, -3, 6, 18, -3, 4, 19, 15, 15, 19, -45},\n",
      "{0, 6, 6, 2, -6, -2, 2, 2, -4, 4, -6, -18, -1, 8, -1, 4, 14, 0, 1, 14, 12, 11, 12, -31, 0, 12, 8, -2, -8, 2, 2, 0, 0, 4, -22, -16, 11, 2, 1, 14, 11, -3, 9, 23, 17, 18, 20, -55},\n",
      "{0, 2, 4, 0, -2, 2, 4, -4, -2, 8, -4, -16, 4, 7, -6, 3, 11, -3, -1, 10, 8, 8, 11, -21, 0, 4, 6, 2, 0, 0, 4, 0, 0, 2, -8, -12, 1, 1, -4, 4, 6, -2, 3, 11, 12, 11, 12, -23},\n",
      "{0, 2, 4, 0, -2, 2, 4, -4, -2, 8, -4, -16, 4, 7, -6, 3, 11, -3, -1, 10, 8, 8, 11, -21, 0, 2, 6, 4, -4, 2, 14, -2, -16, 10, 8, -30, -4, 21, -13, -10, 21, -3, -4, 16, 15, 9, 14, -22},\n",
      "{0, 2, 4, 0, -2, 2, 4, -4, -2, 8, -4, -16, 4, 7, -6, 2, 11, -3, 0, 10, 8, 8, 11, -21, 0, 2, 6, 4, -4, 0, 10, 0, -12, 8, 6, -24, -4, 16, -9, -7, 19, -2, -2, 12, 12, 9, 13, -21},\n",
      "{0, 0, 8, 4, -8, -4, 12, -4, -16, 20, 12, -40, -4, 28, -12, -6, 32, -2, -12, 14, 12, 6, 14, -23, 0, 0, 12, 8, -12, -8, 24, 4, -32, 20, 28, -52, -16, 42, -16, -22, 40, -2, -20, 16, 18, 4, 14, -14},\n",
      "{15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 2, 4, 0, 3, 7, -1, -8, 9, 9, -13, -10, 9, -3, -9, 9, 2, -6, 3, 8, 6, 10, 15, -18, 0, 5, 8, 3, 5, 12, -4, -12, 14, 10, -21, -14, 10, -9, -13, 15, 4, -6, 11, 14, 12, 17, 22, -33},\n",
      "{0, 5, 8, 0, -4, 4, 3, -8, 3, 15, -14, -26, 9, 8, -10, 12, 16, -6, 3, 17, 13, 15, 22, -41, 0, 7, 13, 4, -4, 6, 4, -8, 1, 18, -17, -33, 8, 8, -14, 12, 21, -6, 5, 23, 20, 20, 29, -52},\n",
      "{0, 2, 2, 2, 4, 7, -1, -7, 7, 6, -9, -7, 5, -4, -9, 6, 1, -4, 5, 6, 6, 7, 11, -12, 0, 3, 6, 4, 9, 15, -4, -14, 15, 8, -25, -11, 12, -11, -16, 15, 0, -7, 15, 15, 14, 19, 23, -35},\n",
      "{0, 2, 4, 2, 1, 4, 2, -7, 4, 9, -4, -13, 3, 3, -9, 5, 7, -3, 1, 6, 5, 6, 11, -13, 0, 2, 9, 5, 3, 10, 4, -12, 3, 16, -4, -27, 2, 5, -19, 3, 14, -4, 1, 13, 12, 12, 20, -21},\n",
      "{0, 5, 9, -3, -6, 9, 4, -14, 4, 21, -19, -28, 15, 9, -13, 17, 17, -8, 5, 20, 14, 14, 25, -49, 0, 7, 16, -1, -8, 15, 6, -25, 3, 42, -27, -54, 22, 18, -27, 24, 35, -13, 4, 34, 22, 23, 44, -78},\n",
      "{0, 4, 5, 1, -1, 4, 1, -6, 5, 8, -11, -9, 6, -1, -6, 8, 5, -1, 4, 8, 6, 8, 12, -21, 0, 7, 13, 0, -4, 12, 4, -18, 5, 28, -23, -39, 16, 9, -20, 19, 24, -7, 6, 27, 19, 21, 35, -63},\n",
      "{0, 5, 9, 1, -5, 3, 5, -7, -3, 13, -12, -24, 7, 8, -9, 10, 18, -1, 4, 19, 15, 14, 20, -45, 0, 10, 15, 0, -8, 6, 8, -11, -1, 24, -26, -42, 15, 13, -15, 19, 28, -4, 7, 33, 26, 26, 38, -80},\n",
      "{0, 2, 5, 5, -1, -1, 4, 2, -2, 0, 5, -9, -6, 5, -3, -6, 6, 2, -3, 5, 5, 5, 4, -4, 0, 9, 11, 0, -3, 13, 4, -15, 4, 20, -23, -33, 15, 6, -17, 16, 19, -7, 9, 28, 20, 22, 32, -61},\n",
      "{0, 4, 5, 3, 0, 1, 2, 0, -2, 1, -6, -5, 0, -2, -3, 2, 5, 4, 4, 9, 8, 8, 8, -19, 0, 10, 12, 1, -4, 3, 6, -4, 1, 10, -22, -27, 9, 4, -8, 14, 17, 2, 9, 26, 23, 24, 29, -65},\n",
      "{0, 4, 2, 4, 5, 3, -2, 2, 4, -8, -8, 1, -1, -9, -1, 1, -3, 1, 8, 8, 9, 11, 7, -15, 0, 11, 4, 1, 8, 9, -4, -1, 15, -14, -29, 6, 9, -22, 0, 14, -11, -2, 22, 17, 17, 24, 17, -41},\n",
      "{0, 6, 2, 0, 3, 5, -2, 0, 7, -5, -13, 2, 4, -9, 0, 6, -4, -1, 9, 8, 7, 11, 8, -19, 0, 12, 6, -1, 4, 11, -4, -6, 15, -4, -32, -3, 14, -17, -3, 19, -3, -4, 21, 21, 17, 25, 23, -53},\n",
      "{0, 8, 4, -6, -2, 8, -4, -8, 12, 8, -32, -10, 19, -7, -1, 23, 3, -8, 12, 17, 12, 18, 22, -51, 0, 12, 6, -4, -2, 6, -6, -4, 14, 0, -38, -2, 19, -14, 3, 26, -2, -5, 18, 21, 15, 21, 21, -59},\n",
      "{0, 8, 2, -8, -2, 10, -6, -8, 18, 6, -28, -2, 18, -8, 1, 22, -5, -10, 9, 9, 4, 12, 15, -32, 0, 12, 4, -8, 0, 20, -12, -20, 24, 12, -44, -4, 30, -18, -6, 34, -4, -12, 20, 22, 8, 18, 24, -56},\n",
      "{0, 12, 4, -10, -4, 10, -8, -8, 18, 8, -44, -2, 25, -14, 3, 32, -3, -8, 17, 17, 10, 19, 23, -58, 0, 16, 10, -8, -10, 8, -6, -10, 14, 14, -48, -16, 29, -7, 1, 37, 10, -6, 18, 31, 18, 25, 32, -88},\n",
      "{0, 8, 2, -8, 0, 12, -8, -10, 20, 6, -38, 0, 23, -15, 0, 28, -7, -10, 16, 13, 8, 16, 20, -45, 0, 12, 4, -8, 2, 16, -14, -16, 28, 6, -52, 4, 31, -25, -1, 39, -9, -10, 25, 21, 10, 22, 25, -64},\n",
      "{0, 8, 4, -6, -4, 6, -2, -6, 8, 8, -26, -8, 16, -4, 0, 19, 4, -5, 11, 14, 9, 14, 17, -44, 0, 12, 10, -6, -10, 6, 0, -10, 6, 18, -34, -24, 22, 3, -4, 27, 18, -7, 12, 28, 17, 22, 31, -77},\n",
      "{0, 8, 8, -8, -8, 8, 0, -12, 8, 16, -32, -16, 22, 0, -2, 26, 10, -6, 10, 20, 12, 16, 24, -61, 0, 12, 14, -8, -14, 8, 2, -18, 6, 34, -40, -40, 29, 11, -11, 35, 28, -8, 8, 35, 20, 23, 40, -94},\n",
      "{0, 12, 2, -8, -2, 8, -8, -4, 16, 0, -38, 4, 20, -16, 6, 26, -6, -5, 18, 14, 9, 18, 17, -50, 0, 20, 6, -12, -6, 12, -8, -10, 20, 2, -58, -2, 34, -19, 6, 41, -2, -7, 28, 34, 19, 30, 31, -95},\n",
      "{0, 8, 2, -4, 0, 4, -4, 2, 8, -6, -22, 4, 8, -11, 6, 13, -5, -2, 11, 11, 8, 13, 10, -31, 0, 16, 4, -8, -2, 8, -6, -4, 16, -6, -44, 4, 23, -19, 7, 29, -6, -4, 24, 25, 16, 25, 22, -70},\n",
      "{0, 8, 2, -6, 0, 8, -6, -4, 16, 0, -32, 2, 17, -14, 3, 20, -7, -7, 13, 12, 8, 16, 16, -38, 0, 14, 4, -6, 0, 8, -10, -4, 20, -6, -42, 8, 21, -23, 7, 29, -10, -4, 22, 19, 12, 21, 18, -56},\n",
      "{0, 8, 2, -6, 0, 8, -6, -4, 12, 0, -28, 2, 15, -12, 3, 19, -5, -5, 14, 12, 8, 14, 14, -38, 0, 14, 4, -8, 0, 10, -10, -8, 22, -2, -46, 6, 25, -23, 5, 33, -8, -6, 24, 21, 12, 23, 22, -64},\n",
      "{0, 12, 2, -10, 0, 12, -10, -8, 20, 0, -46, 6, 26, -21, 5, 32, -9, -7, 23, 17, 11, 21, 21, -60, 0, 16, 4, -8, -2, 10, -10, -6, 20, -4, -50, 6, 27, -22, 7, 34, -7, -5, 27, 25, 15, 26, 24, -75},\n",
      "{0, 16, 4, -16, -4, 16, -12, -12, 28, 8, -64, 0, 38, -22, 6, 46, -8, -14, 26, 24, 14, 28, 32, -83, 0, 24, 8, -16, -8, 16, -16, -16, 32, 8, -80, 0, 48, -28, 8, 60, -4, -12, 36, 40, 20, 36, 40, -120}\n",
      "}\n",
      "right-hand side:\n",
      "{0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in Mathematica form\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "print(\"{\")\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2] + \"}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c27bde93-af3e-4359-9a16-d6087db59eb7",
   "metadata": {},
   "source": [
    "### print the matrix in TeX form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "0a462a5b-9acd-470c-9f55-e9f95566526d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrr\n",
      "coefficient matrix:\n",
      "15 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 28 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 2 & 6 & 4 & -2 & 4 & 4 & -8 & -4 & 14 & 0 & -24 & 1 & 11 & -12 & 3 & 17 & -2 & -1 & 12 & 11 & 7 & 14 & -23 & 0 & 5 & 11 & 4 & 1 & 9 & 2 & -11 & 6 & 16 & -15 & -27 & 7 & 2 & -16 & 11 & 13 & -5 & 4 & 18 & 16 & 16 & 24 & -36 \\\\\n",
      "0 & 5 & 4 & 0 & 0 & 7 & 0 & -6 & 4 & 5 & -14 & -8 & 8 & -3 & -5 & 10 & 4 & -2 & 8 & 12 & 10 & 11 & 13 & -30 & 0 & 10 & 10 & 0 & 1 & 11 & 0 & -11 & 11 & 10 & -28 & -20 & 14 & -6 & -11 & 19 & 7 & -6 & 12 & 24 & 19 & 22 & 27 & -53 \\\\\n",
      "0 & 1 & 5 & 1 & 2 & 4 & 3 & -8 & 7 & 11 & -13 & -16 & 9 & 0 & -11 & 10 & 7 & -6 & 4 & 10 & 8 & 12 & 18 & -25 & 0 & 3 & 9 & 5 & 6 & 3 & 2 & -4 & 8 & 4 & -13 & -14 & 1 & -6 & -10 & 8 & 5 & -2 & 7 & 11 & 15 & 17 & 19 & -27 \\\\\n",
      "0 & 3 & 3 & -1 & 4 & 10 & 0 & -11 & 8 & 8 & -15 & -12 & 11 & -3 & -11 & 11 & 4 & -7 & 8 & 12 & 10 & 12 & 17 & -28 & 0 & 6 & 5 & 0 & 11 & 15 & -4 & -14 & 20 & 2 & -28 & -4 & 13 & -19 & -12 & 18 & -7 & -8 & 17 & 15 & 13 & 20 & 21 & -33 \\\\\n",
      "0 & 3 & 2 & 2 & 5 & 6 & -2 & -4 & 9 & 0 & -13 & -4 & 4 & -8 & -5 & 9 & -2 & -4 & 8 & 8 & 8 & 10 & 12 & -18 & 0 & 6 & 5 & 1 & 11 & 14 & -8 & -12 & 23 & 0 & -34 & 1 & 15 & -23 & -9 & 22 & -9 & -7 & 21 & 14 & 13 & 22 & 22 & -39 \\\\\n",
      "0 & 3 & 3 & -1 & 4 & 5 & -1 & -5 & 9 & 4 & -15 & -4 & 9 & -7 & -4 & 9 & -1 & -4 & 9 & 7 & 5 & 11 & 13 & -21 & 0 & 6 & 9 & 2 & 2 & 6 & 4 & -7 & 5 & 8 & -18 & -20 & 7 & -1 & -11 & 11 & 12 & -4 & 11 & 19 & 18 & 22 & 26 & -48 \\\\\n",
      "0 & 9 & 5 & 1 & 0 & 2 & -5 & 3 & 10 & -6 & -23 & -2 & 5 & -11 & 3 & 13 & -2 & -1 & 14 & 14 & 12 & 18 & 15 & -38 & 0 & 19 & 8 & -6 & 1 & 11 & -16 & -6 & 31 & -6 & -63 & 9 & 30 & -34 & 8 & 44 & -10 & -4 & 35 & 27 & 19 & 35 & 32 & -90 \\\\\n",
      "0 & 7 & 3 & -3 & 2 & 11 & -6 & -7 & 13 & 2 & -27 & 0 & 15 & -13 & -3 & 19 & -5 & -5 & 16 & 13 & 10 & 15 & 16 & -38 & 0 & 14 & 6 & -6 & 7 & 19 & -18 & -17 & 37 & 2 & -64 & 8 & 34 & -36 & -2 & 46 & -13 & -8 & 35 & 24 & 15 & 32 & 33 & -80 \\\\\n",
      "0 & 8 & 5 & -1 & -2 & 3 & 1 & 0 & 3 & 2 & -17 & -12 & 8 & -1 & -1 & 9 & 7 & -3 & 8 & 16 & 13 & 18 & 16 & -40 & 0 & 15 & 11 & -1 & -6 & 5 & 4 & -2 & 2 & 4 & -31 & -22 & 14 & 0 & -3 & 18 & 15 & -3 & 17 & 32 & 26 & 30 & 32 & -80 \\\\\n",
      "0 & 9 & 2 & -6 & 5 & 12 & -10 & -5 & 26 & -7 & -43 & 12 & 22 & -27 & 2 & 28 & -18 & -8 & 23 & 13 & 9 & 22 & 19 & -45 & 0 & 17 & 2 & -8 & 13 & 19 & -24 & -12 & 47 & -16 & -75 & 31 & 36 & -55 & 8 & 51 & -31 & -7 & 46 & 21 & 14 & 36 & 28 & -79 \\\\\n",
      "0 & 6 & 3 & -1 & 3 & 9 & -3 & -6 & 9 & 1 & -20 & -4 & 10 & -9 & -4 & 12 & -1 & -4 & 11 & 13 & 11 & 14 & 15 & -32 & 0 & 10 & 6 & 0 & 6 & 14 & -4 & -10 & 16 & 0 & -36 & -6 & 17 & -16 & -8 & 21 & -3 & -7 & 22 & 23 & 19 & 26 & 26 & -56 \\\\\n",
      "0 & 2 & 4 & 0 & -2 & 2 & 4 & -4 & -2 & 8 & -4 & -16 & 4 & 7 & -6 & 2 & 11 & -3 & 0 & 10 & 8 & 8 & 11 & -21 & 0 & 6 & 6 & 0 & -2 & 2 & 4 & -2 & 0 & 4 & -8 & -14 & 3 & 2 & -4 & 5 & 8 & -3 & 3 & 13 & 11 & 11 & 13 & -26 \\\\\n",
      "0 & 0 & 4 & 2 & -4 & 4 & 6 & -8 & -6 & 16 & 2 & -26 & 3 & 15 & -12 & 3 & 18 & -5 & -5 & 11 & 10 & 5 & 12 & -20 & 0 & 0 & 6 & 4 & 2 & 4 & 4 & -6 & 0 & 10 & -2 & -18 & 0 & 5 & -12 & 1 & 8 & -5 & -2 & 8 & 9 & 6 & 11 & -9 \\\\\n",
      "0 & 0 & 6 & 2 & -6 & -2 & 12 & -4 & -14 & 18 & 10 & -36 & -1 & 25 & -12 & -6 & 28 & -4 & -10 & 13 & 11 & 7 & 13 & -21 & 0 & 0 & 10 & 8 & -10 & -8 & 24 & 6 & -32 & 14 & 30 & -46 & -18 & 39 & -14 & -25 & 36 & -1 & -18 & 14 & 17 & 4 & 11 & -9 \\\\\n",
      "0 & 0 & 4 & 2 & 0 & -2 & 2 & -2 & 6 & 6 & -8 & -12 & 3 & 1 & -4 & 8 & 5 & -4 & 0 & 5 & 4 & 8 & 12 & -15 & 0 & 0 & 6 & 4 & 4 & -4 & 2 & 2 & 4 & 0 & -6 & -6 & -3 & -4 & -3 & 4 & 2 & -1 & 2 & 3 & 9 & 9 & 9 & -11 \\\\\n",
      "0 & 0 & 4 & 2 & 0 & 2 & 4 & -6 & -6 & 10 & 4 & -18 & -1 & 10 & -9 & -3 & 14 & -1 & -2 & 8 & 7 & 3 & 9 & -12 & 0 & 0 & 6 & 4 & -2 & 4 & 10 & -6 & -10 & 14 & 6 & -28 & -2 & 17 & -15 & -6 & 19 & -5 & -4 & 12 & 11 & 7 & 14 & -16 \\\\\n",
      "0 & 2 & 4 & 2 & -4 & -2 & 6 & 0 & -8 & 8 & 4 & -18 & -2 & 12 & -3 & -3 & 15 & 0 & -4 & 8 & 7 & 5 & 7 & -15 & 0 & 4 & 10 & 2 & -10 & -2 & 14 & -2 & -16 & 18 & 4 & -38 & -1 & 25 & -11 & -3 & 30 & -2 & -6 & 19 & 16 & 11 & 20 & -38 \\\\\n",
      "0 & 4 & 6 & -2 & -6 & 2 & 4 & -4 & -2 & 12 & -10 & -22 & 9 & 10 & -6 & 8 & 15 & -5 & 2 & 15 & 11 & 13 & 16 & -37 & 0 & 8 & 8 & 0 & -8 & 0 & 6 & 0 & -6 & 8 & -10 & -22 & 5 & 10 & -3 & 6 & 18 & -3 & 4 & 19 & 15 & 15 & 19 & -45 \\\\\n",
      "0 & 6 & 6 & 2 & -6 & -2 & 2 & 2 & -4 & 4 & -6 & -18 & -1 & 8 & -1 & 4 & 14 & 0 & 1 & 14 & 12 & 11 & 12 & -31 & 0 & 12 & 8 & -2 & -8 & 2 & 2 & 0 & 0 & 4 & -22 & -16 & 11 & 2 & 1 & 14 & 11 & -3 & 9 & 23 & 17 & 18 & 20 & -55 \\\\\n",
      "0 & 2 & 4 & 0 & -2 & 2 & 4 & -4 & -2 & 8 & -4 & -16 & 4 & 7 & -6 & 3 & 11 & -3 & -1 & 10 & 8 & 8 & 11 & -21 & 0 & 4 & 6 & 2 & 0 & 0 & 4 & 0 & 0 & 2 & -8 & -12 & 1 & 1 & -4 & 4 & 6 & -2 & 3 & 11 & 12 & 11 & 12 & -23 \\\\\n",
      "0 & 2 & 4 & 0 & -2 & 2 & 4 & -4 & -2 & 8 & -4 & -16 & 4 & 7 & -6 & 3 & 11 & -3 & -1 & 10 & 8 & 8 & 11 & -21 & 0 & 2 & 6 & 4 & -4 & 2 & 14 & -2 & -16 & 10 & 8 & -30 & -4 & 21 & -13 & -10 & 21 & -3 & -4 & 16 & 15 & 9 & 14 & -22 \\\\\n",
      "0 & 2 & 4 & 0 & -2 & 2 & 4 & -4 & -2 & 8 & -4 & -16 & 4 & 7 & -6 & 2 & 11 & -3 & 0 & 10 & 8 & 8 & 11 & -21 & 0 & 2 & 6 & 4 & -4 & 0 & 10 & 0 & -12 & 8 & 6 & -24 & -4 & 16 & -9 & -7 & 19 & -2 & -2 & 12 & 12 & 9 & 13 & -21 \\\\\n",
      "0 & 0 & 8 & 4 & -8 & -4 & 12 & -4 & -16 & 20 & 12 & -40 & -4 & 28 & -12 & -6 & 32 & -2 & -12 & 14 & 12 & 6 & 14 & -23 & 0 & 0 & 12 & 8 & -12 & -8 & 24 & 4 & -32 & 20 & 28 & -52 & -16 & 42 & -16 & -22 & 40 & -2 & -20 & 16 & 18 & 4 & 14 & -14 \\\\\n",
      "\\hline\n",
      "15 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 28 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 2 & 4 & 0 & 3 & 7 & -1 & -8 & 9 & 9 & -13 & -10 & 9 & -3 & -9 & 9 & 2 & -6 & 3 & 8 & 6 & 10 & 15 & -18 & 0 & 5 & 8 & 3 & 5 & 12 & -4 & -12 & 14 & 10 & -21 & -14 & 10 & -9 & -13 & 15 & 4 & -6 & 11 & 14 & 12 & 17 & 22 & -33 \\\\\n",
      "0 & 5 & 8 & 0 & -4 & 4 & 3 & -8 & 3 & 15 & -14 & -26 & 9 & 8 & -10 & 12 & 16 & -6 & 3 & 17 & 13 & 15 & 22 & -41 & 0 & 7 & 13 & 4 & -4 & 6 & 4 & -8 & 1 & 18 & -17 & -33 & 8 & 8 & -14 & 12 & 21 & -6 & 5 & 23 & 20 & 20 & 29 & -52 \\\\\n",
      "0 & 2 & 2 & 2 & 4 & 7 & -1 & -7 & 7 & 6 & -9 & -7 & 5 & -4 & -9 & 6 & 1 & -4 & 5 & 6 & 6 & 7 & 11 & -12 & 0 & 3 & 6 & 4 & 9 & 15 & -4 & -14 & 15 & 8 & -25 & -11 & 12 & -11 & -16 & 15 & 0 & -7 & 15 & 15 & 14 & 19 & 23 & -35 \\\\\n",
      "0 & 2 & 4 & 2 & 1 & 4 & 2 & -7 & 4 & 9 & -4 & -13 & 3 & 3 & -9 & 5 & 7 & -3 & 1 & 6 & 5 & 6 & 11 & -13 & 0 & 2 & 9 & 5 & 3 & 10 & 4 & -12 & 3 & 16 & -4 & -27 & 2 & 5 & -19 & 3 & 14 & -4 & 1 & 13 & 12 & 12 & 20 & -21 \\\\\n",
      "0 & 5 & 9 & -3 & -6 & 9 & 4 & -14 & 4 & 21 & -19 & -28 & 15 & 9 & -13 & 17 & 17 & -8 & 5 & 20 & 14 & 14 & 25 & -49 & 0 & 7 & 16 & -1 & -8 & 15 & 6 & -25 & 3 & 42 & -27 & -54 & 22 & 18 & -27 & 24 & 35 & -13 & 4 & 34 & 22 & 23 & 44 & -78 \\\\\n",
      "0 & 4 & 5 & 1 & -1 & 4 & 1 & -6 & 5 & 8 & -11 & -9 & 6 & -1 & -6 & 8 & 5 & -1 & 4 & 8 & 6 & 8 & 12 & -21 & 0 & 7 & 13 & 0 & -4 & 12 & 4 & -18 & 5 & 28 & -23 & -39 & 16 & 9 & -20 & 19 & 24 & -7 & 6 & 27 & 19 & 21 & 35 & -63 \\\\\n",
      "0 & 5 & 9 & 1 & -5 & 3 & 5 & -7 & -3 & 13 & -12 & -24 & 7 & 8 & -9 & 10 & 18 & -1 & 4 & 19 & 15 & 14 & 20 & -45 & 0 & 10 & 15 & 0 & -8 & 6 & 8 & -11 & -1 & 24 & -26 & -42 & 15 & 13 & -15 & 19 & 28 & -4 & 7 & 33 & 26 & 26 & 38 & -80 \\\\\n",
      "0 & 2 & 5 & 5 & -1 & -1 & 4 & 2 & -2 & 0 & 5 & -9 & -6 & 5 & -3 & -6 & 6 & 2 & -3 & 5 & 5 & 5 & 4 & -4 & 0 & 9 & 11 & 0 & -3 & 13 & 4 & -15 & 4 & 20 & -23 & -33 & 15 & 6 & -17 & 16 & 19 & -7 & 9 & 28 & 20 & 22 & 32 & -61 \\\\\n",
      "0 & 4 & 5 & 3 & 0 & 1 & 2 & 0 & -2 & 1 & -6 & -5 & 0 & -2 & -3 & 2 & 5 & 4 & 4 & 9 & 8 & 8 & 8 & -19 & 0 & 10 & 12 & 1 & -4 & 3 & 6 & -4 & 1 & 10 & -22 & -27 & 9 & 4 & -8 & 14 & 17 & 2 & 9 & 26 & 23 & 24 & 29 & -65 \\\\\n",
      "0 & 4 & 2 & 4 & 5 & 3 & -2 & 2 & 4 & -8 & -8 & 1 & -1 & -9 & -1 & 1 & -3 & 1 & 8 & 8 & 9 & 11 & 7 & -15 & 0 & 11 & 4 & 1 & 8 & 9 & -4 & -1 & 15 & -14 & -29 & 6 & 9 & -22 & 0 & 14 & -11 & -2 & 22 & 17 & 17 & 24 & 17 & -41 \\\\\n",
      "0 & 6 & 2 & 0 & 3 & 5 & -2 & 0 & 7 & -5 & -13 & 2 & 4 & -9 & 0 & 6 & -4 & -1 & 9 & 8 & 7 & 11 & 8 & -19 & 0 & 12 & 6 & -1 & 4 & 11 & -4 & -6 & 15 & -4 & -32 & -3 & 14 & -17 & -3 & 19 & -3 & -4 & 21 & 21 & 17 & 25 & 23 & -53 \\\\\n",
      "0 & 8 & 4 & -6 & -2 & 8 & -4 & -8 & 12 & 8 & -32 & -10 & 19 & -7 & -1 & 23 & 3 & -8 & 12 & 17 & 12 & 18 & 22 & -51 & 0 & 12 & 6 & -4 & -2 & 6 & -6 & -4 & 14 & 0 & -38 & -2 & 19 & -14 & 3 & 26 & -2 & -5 & 18 & 21 & 15 & 21 & 21 & -59 \\\\\n",
      "0 & 8 & 2 & -8 & -2 & 10 & -6 & -8 & 18 & 6 & -28 & -2 & 18 & -8 & 1 & 22 & -5 & -10 & 9 & 9 & 4 & 12 & 15 & -32 & 0 & 12 & 4 & -8 & 0 & 20 & -12 & -20 & 24 & 12 & -44 & -4 & 30 & -18 & -6 & 34 & -4 & -12 & 20 & 22 & 8 & 18 & 24 & -56 \\\\\n",
      "0 & 12 & 4 & -10 & -4 & 10 & -8 & -8 & 18 & 8 & -44 & -2 & 25 & -14 & 3 & 32 & -3 & -8 & 17 & 17 & 10 & 19 & 23 & -58 & 0 & 16 & 10 & -8 & -10 & 8 & -6 & -10 & 14 & 14 & -48 & -16 & 29 & -7 & 1 & 37 & 10 & -6 & 18 & 31 & 18 & 25 & 32 & -88 \\\\\n",
      "0 & 8 & 2 & -8 & 0 & 12 & -8 & -10 & 20 & 6 & -38 & 0 & 23 & -15 & 0 & 28 & -7 & -10 & 16 & 13 & 8 & 16 & 20 & -45 & 0 & 12 & 4 & -8 & 2 & 16 & -14 & -16 & 28 & 6 & -52 & 4 & 31 & -25 & -1 & 39 & -9 & -10 & 25 & 21 & 10 & 22 & 25 & -64 \\\\\n",
      "0 & 8 & 4 & -6 & -4 & 6 & -2 & -6 & 8 & 8 & -26 & -8 & 16 & -4 & 0 & 19 & 4 & -5 & 11 & 14 & 9 & 14 & 17 & -44 & 0 & 12 & 10 & -6 & -10 & 6 & 0 & -10 & 6 & 18 & -34 & -24 & 22 & 3 & -4 & 27 & 18 & -7 & 12 & 28 & 17 & 22 & 31 & -77 \\\\\n",
      "0 & 8 & 8 & -8 & -8 & 8 & 0 & -12 & 8 & 16 & -32 & -16 & 22 & 0 & -2 & 26 & 10 & -6 & 10 & 20 & 12 & 16 & 24 & -61 & 0 & 12 & 14 & -8 & -14 & 8 & 2 & -18 & 6 & 34 & -40 & -40 & 29 & 11 & -11 & 35 & 28 & -8 & 8 & 35 & 20 & 23 & 40 & -94 \\\\\n",
      "0 & 12 & 2 & -8 & -2 & 8 & -8 & -4 & 16 & 0 & -38 & 4 & 20 & -16 & 6 & 26 & -6 & -5 & 18 & 14 & 9 & 18 & 17 & -50 & 0 & 20 & 6 & -12 & -6 & 12 & -8 & -10 & 20 & 2 & -58 & -2 & 34 & -19 & 6 & 41 & -2 & -7 & 28 & 34 & 19 & 30 & 31 & -95 \\\\\n",
      "0 & 8 & 2 & -4 & 0 & 4 & -4 & 2 & 8 & -6 & -22 & 4 & 8 & -11 & 6 & 13 & -5 & -2 & 11 & 11 & 8 & 13 & 10 & -31 & 0 & 16 & 4 & -8 & -2 & 8 & -6 & -4 & 16 & -6 & -44 & 4 & 23 & -19 & 7 & 29 & -6 & -4 & 24 & 25 & 16 & 25 & 22 & -70 \\\\\n",
      "0 & 8 & 2 & -6 & 0 & 8 & -6 & -4 & 16 & 0 & -32 & 2 & 17 & -14 & 3 & 20 & -7 & -7 & 13 & 12 & 8 & 16 & 16 & -38 & 0 & 14 & 4 & -6 & 0 & 8 & -10 & -4 & 20 & -6 & -42 & 8 & 21 & -23 & 7 & 29 & -10 & -4 & 22 & 19 & 12 & 21 & 18 & -56 \\\\\n",
      "0 & 8 & 2 & -6 & 0 & 8 & -6 & -4 & 12 & 0 & -28 & 2 & 15 & -12 & 3 & 19 & -5 & -5 & 14 & 12 & 8 & 14 & 14 & -38 & 0 & 14 & 4 & -8 & 0 & 10 & -10 & -8 & 22 & -2 & -46 & 6 & 25 & -23 & 5 & 33 & -8 & -6 & 24 & 21 & 12 & 23 & 22 & -64 \\\\\n",
      "0 & 12 & 2 & -10 & 0 & 12 & -10 & -8 & 20 & 0 & -46 & 6 & 26 & -21 & 5 & 32 & -9 & -7 & 23 & 17 & 11 & 21 & 21 & -60 & 0 & 16 & 4 & -8 & -2 & 10 & -10 & -6 & 20 & -4 & -50 & 6 & 27 & -22 & 7 & 34 & -7 & -5 & 27 & 25 & 15 & 26 & 24 & -75 \\\\\n",
      "0 & 16 & 4 & -16 & -4 & 16 & -12 & -12 & 28 & 8 & -64 & 0 & 38 & -22 & 6 & 46 & -8 & -14 & 26 & 24 & 14 & 28 & 32 & -83 & 0 & 24 & 8 & -16 & -8 & 16 & -16 & -16 & 32 & 8 & -80 & 0 & 48 & -28 & 8 & 60 & -4 & -12 & 36 & 40 & 20 & 36 & 40 & -120 \n",
      "right-hand side:\n",
      "0 & 0 & 0 & 0 & 1 & 1 & 0 & 0 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 1 & 0 & 0 & 1 & 0 & 1 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in TeX form\n",
    "\n",
    "# rrr...r\n",
    "print(\"r\" * 48)\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "rhs = \"\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"\"\n",
    "        for j in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][j])) + \" & \"\n",
    "        row = row[:-2] + \"\\\\\\\\\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-2]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \" & \"\n",
    "    if mustbe1perm != len(cobd_factor_mustbe1_BASIS) - 1:\n",
    "        print(\"\\\\hline\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b25a3533-3826-4387-b507-a6f3fd85b6d2",
   "metadata": {},
   "source": [
    "### write out the matrix in Mathematica form to txt file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "85933d9d-7212-44f1-9b95-ee827931f7dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out cobd_factor_mustbe1_BASIS in Mathematica form to text file\n",
    "\n",
    "f = open('M23_cobd_factor_mustbe1_BASIS.txt', 'a')\n",
    "\n",
    "print(\"coefficient matrix:\", file=f)\n",
    "print(\"{\", file=f)\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row, file=f)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\", file=f)\n",
    "print(\"right-hand side:\", file=f)\n",
    "print(rhs[:-2] + \"}\", file=f)\n",
    "\n",
    "f.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/M24_of_odd_Leech.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4ce472f8-6b20-4ffe-93b8-1b89666ff624",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "19fcebec-805e-456e-b0e2-9c6d423cf8de",
   "metadata": {},
   "source": [
    "# The basis of 2sqrt(2) * (odd Leech lattice O_24 from G_24)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32ade44e-ffbd-49e3-a675-9699ca9836f0",
   "metadata": {},
   "source": [
    "### the basis of 2sqrt(2) * O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b42d4410-c2f2-4887-ad77-d198f45b6ac2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]\n",
      "[0 0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0]\n",
      "[0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0]\n",
      "[0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0]\n",
      "[0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0]\n",
      "[0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0]\n",
      "[0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0]\n",
      "[0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0]\n",
      "[0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0]\n",
      "[0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0]\n",
      "[0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0]\n",
      "[2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n"
     ]
    }
   ],
   "source": [
    "# odd Leech lattice O_24 from G_24\n",
    "# O_24 = ((1/sqrt(2))G_24 + sqrt(2)Z^24_+) \\cup ((1/2sqrt(2))(1, ... ,1) + (1/sqrt(2))G_24 + sqrt(2)Z^24_+)\n",
    "\n",
    "# the basis of 2sqrt(2) * O_24\n",
    "T = 2\n",
    "F = 0\n",
    "ODDLEECH_BASIS = np.array([\n",
    "    [1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1], # 2sqrt(2)*e0; e0 @ e0 = odd\n",
    "    \n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F], # 2sqrt(2)*e1\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F], # 2sqrt(2)*e2\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F], # 2sqrt(2)*e3\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F], # 2sqrt(2)*e11\n",
    "\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0], # 2sqrt(2)*e12\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [8,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0] # 2sqrt(2)*e23\n",
    "])\n",
    "\n",
    "for b in ODDLEECH_BASIS:\n",
    "    print(b)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbde080e-df45-494e-b20a-9e62bdd6bdf2",
   "metadata": {},
   "source": [
    "### fuction to calculate the components of a vector in O_24 with respect to the basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e63ebad7-2a64-4465-8c71-df20baa0ea78",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[ 4. -4.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.]\n"
     ]
    }
   ],
   "source": [
    "# return the component [c_0, ..., c_23] of v = 2sqrt(2) * (lattice point in O_24) = 2sqrt(2) * (c_0e_0+...+c_23e_23)\n",
    "def component(v):\n",
    "    copy_of_v = np.array([v[i] for i in range(24)])\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans[i] = copy_of_v[23-i] / ODDLEECH_BASIS[i][23-i]\n",
    "        copy_of_v = copy_of_v - ans[i] * ODDLEECH_BASIS[i]\n",
    "    if np.count_nonzero(copy_of_v) != 0:\n",
    "        print(\"fail to decompose!\")\n",
    "        return copy_of_v\n",
    "    else:\n",
    "        return ans\n",
    "    \n",
    "# return 2sqrt(2) * (c_0e_0+...+c_23e_23) for c = [c_0, ... ,c_23]\n",
    "def comp_to_vec(c):\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans = ans + c[i] * ODDLEECH_BASIS[i]\n",
    "    return ans\n",
    "    \n",
    "### Sanity Check\n",
    "print(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0]))\n",
    "print(comp_to_vec(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccb9845e-6d28-4430-ac0d-2564f717272a",
   "metadata": {},
   "source": [
    "### the intersection form of O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c878a9ab-6a5b-4b08-ad1c-404b391dc0a0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[3. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.]\n",
      " [2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 1. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 1. 2. 1. 1. 2. 1. 1. 2. 2. 2. 2. 2.]\n",
      " [1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 1. 1. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 1. 1. 1. 1. 1. 0. 0. 1. 0. 1. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 1. 1. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 1. 1. 1. 1. 1. 0. 0. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 1. 1. 1. 1. 1. 0. 1. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 8.]]\n"
     ]
    }
   ],
   "source": [
    "# the intersection form of the basis of O_24\n",
    "INTERSECTION_FORM = ODDLEECH_BASIS @ ODDLEECH_BASIS.T / 8\n",
    "print(INTERSECTION_FORM)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aadbc96c-f339-4c4e-b4d6-b3dcaa3891c5",
   "metadata": {},
   "source": [
    "# The cocycle factor \\varepsilon(k, k')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32abfd48-fc98-4ed7-886b-e9d064367856",
   "metadata": {},
   "source": [
    "### function to calculate the cocycle factor \\varepsilon(k, k') of k, k' in O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d1e4033a-b725-430d-8e16-6ce1bfd481e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0\n",
      "-1.0\n"
     ]
    }
   ],
   "source": [
    "# return k_1 * k_2 (mod 2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def ast_prod(v1, v2):\n",
    "    v1_comp = component(v1)\n",
    "    v2_comp = component(v2)\n",
    "    ans = 0\n",
    "    for i in range(24):\n",
    "        for j in range(i):\n",
    "            ans = ans + v1_comp[i] * v2_comp[j] * INTERSECTION_FORM[i][j]\n",
    "    return ans\n",
    "\n",
    "# return the cocycle factor \\varepsilon(k_1, k_2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def cocycle_factor(v1, v2):\n",
    "    return (-1) ** ast_prod(v1, v2)\n",
    "\n",
    "### Sanity Check\n",
    "print(ast_prod(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))\n",
    "print(cocycle_factor(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8926a095-6600-44f3-a8f8-de5a353e84d6",
   "metadata": {},
   "source": [
    "# The generators of M_24"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7fdbb2cc-48a3-4fb0-873c-bbb4651ac482",
   "metadata": {},
   "source": [
    "### the generators a and b of M_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "ef27c65b-608c-470d-b562-0ce63c87cd20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[7, 6, 18, 22, 19, 14, 1, 0, 15, 10, 9, 21, 17, 23, 5, 8, 20, 12, 2, 4, 16, 11, 3, 13]\n",
      "[0, 8, 12, 16, 15, 5, 6, 9, 11, 22, 13, 1, 23, 21, 4, 14, 20, 17, 18, 19, 3, 10, 7, 2]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n"
     ]
    }
   ],
   "source": [
    "# Generators of M_24 found by some computation by GAP.\n",
    "# Conway-Sloane->GAP: 0->1, 1->2, ..., 22->23, inf->24.\n",
    "M24GeneratorsGAP = [\n",
    "    [(1,8),(2,7),(3,19),(4,23),(5,20),(6,15),(9,16),(10,11),(12,22),(13,18),(14,24),(17,21)], # a^2 = 1\n",
    "    [(2,9,12),(3,13,24),(4,17,21),(5,16,15),(8,10,23),(11,14,22)] # b^3 = 1\n",
    "]\n",
    "\n",
    "# Conway-Sloane->Python: 0->0, 1->1, ..., 22->22, inf->23.\n",
    "# [i_0, i_1, ...] denotes the permutation 0 \\mapsto i_0, 1 \\mapsto i_1, ...\n",
    "M24Generators = []\n",
    "for gnrGAP in M24GeneratorsGAP:\n",
    "    p = [i for i in range(24)]\n",
    "    for cycleGAP in gnrGAP:\n",
    "        for i in range(len(cycleGAP)-1):\n",
    "            p[cycleGAP[i]-1] = cycleGAP[i+1]-1\n",
    "        p[cycleGAP[-1]-1] = cycleGAP[0]-1\n",
    "    M24Generators.append(p)\n",
    "\n",
    "perm_a = M24Generators[0] # a\n",
    "perm_b = M24Generators[1] # b\n",
    "print(perm_a)\n",
    "print(perm_b)\n",
    "\n",
    "### Sanity Check\n",
    "print([perm_a[i] for i in perm_a])\n",
    "perm_b2 = [perm_b[i] for i in perm_b] # b^2\n",
    "print([perm_b[i] for i in perm_b2])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e62dc16-150d-489d-8556-abaa7132a735",
   "metadata": {},
   "source": [
    "### function to calculate the inverse of a permutation / check the convention of the multiplication and the left action of permutations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "983bed63-6eba-4376-940e-c4d246959ce0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 0, 2]\n",
      "[2, 0, 1]\n",
      "['v1', 'v2', 'v0']\n",
      "['v1', 'v2', 'v0']\n"
     ]
    }
   ],
   "source": [
    "# return perm^{-1}\n",
    "def inv(perm):\n",
    "    ans = [i for i in range(len(perm))]\n",
    "    for i in range(len(perm)):\n",
    "        ans[perm[i]] = i\n",
    "    return ans\n",
    "\n",
    "### Sanity Check\n",
    "perm1 = [1,0,2] # (0,1)\n",
    "perm2 = [2,1,0] # (0,2)\n",
    "v = [\"v0\", \"v1\", \"v2\"]\n",
    "print(inv(perm1))\n",
    "perm12 = [perm1[i] for i in perm2] # perm1 \\cdot perm2\n",
    "print(perm12)\n",
    "print([v[i] for i in inv(perm12)]) # the left action (perm1 \\cdot perm2)(v)\n",
    "perm2_v = [v[i] for i in inv(perm2)] # perm2(v)\n",
    "print([perm2_v[i] for i in inv(perm1)]) # perm1(perm2(v))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b81fc22-8b17-47a4-b3c7-e08b85e83752",
   "metadata": {},
   "source": [
    "### Sanity Check: a and b preserve O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "18b6e1dd-1a3b-430d-b1f0-e961b0dc4b31",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "completed\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "for i in range(24):\n",
    "    comp_of_a_ei = component([ODDLEECH_BASIS[i][j] for j in inv(perm_a)]) # They must be all integers.\n",
    "    for comp in comp_of_a_ei:\n",
    "        if comp % 1 != 0:\n",
    "            print(\"failed!\")\n",
    "    comp_of_b_ei = component([ODDLEECH_BASIS[i][j] for j in inv(perm_b)]) # They must be all integers.\n",
    "    for comp in comp_of_b_ei:\n",
    "        if comp % 1 != 0:\n",
    "            print(\"failed!\")\n",
    "print(\"completed\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "97d21151-44cc-4348-b358-8937407a6097",
   "metadata": {},
   "source": [
    "# Factorize \\zeta_g(e_i) into \\zeta_a(e_0,...,23) and \\zeta_b(e_0,...,23)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4636561a-161f-4993-a801-f50c90caaeb3",
   "metadata": {},
   "source": [
    "### data for g = a, b, b^2, ba, b^2a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f4be3a17-d2f5-41c6-9b42-df4a97d7fd35",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data needed later to define cobd_factor_compperm_BASIS (\"cobd_factor\" or \"coboundary factor\" means \\zeta_g(k).)\n",
    "\n",
    "perm_b2 = [perm_b[i] for i in perm_b] # b^2 = b^-1\n",
    "\n",
    "perms = {\n",
    "    \"a\" : perm_a,\n",
    "    \"b\" : perm_b,\n",
    "    \"b2\" : perm_b2,\n",
    "    \"ba\" : [perm_b[i] for i in perm_a],\n",
    "    \"b2a\" : [perm_b2[i] for i in perm_a] # b^-1a\n",
    "}\n",
    "\n",
    "permBASIS = {} # permBASIS[p][i] = p(2sqrt(2)*e_i) =: 2sqrt(2)*(p_i^0e_0 + ... + p_i^23e_23)\n",
    "for p in perms.keys():\n",
    "    permBASIS[p] = [[v[i] for i in inv(perms[p])] for v in ODDLEECH_BASIS]\n",
    "\n",
    "permBASIS_comp = {} # permBASIS_comp[p][i] = [p_i^0, ..., p_i^23]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp[p] = [component(v) for v in permBASIS[p]]\n",
    "\n",
    "permBASIS_comp_oddind = {} # permBASIS_comp_oddind[p][i] = [j's such that p_i^j = odd]\n",
    "for p in perms.keys():\n",
    "    permBASIS_comp_oddind[p] = [[j for j in range(24) if c[j]%2==1] for c in permBASIS_comp[p]]\n",
    "\n",
    "cocycle_factor_permBASIS = {} # cocycle_factor_permBASIS[p][i][j] = \\varepsilon(p(e_i),p(e_j))\n",
    "for p in perms.keys():\n",
    "    cocycle_factor_permBASIS[p] = [[cocycle_factor(permBASIS[p][i], permBASIS[p][j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_perm_BASIS[p][i] = [m_0,...,m_48] means \\zeta_p(e_i) = \\zeta_a(e_0)^(m_0) * ... * \\zeta_a(e_23)^(m_23) * \\zeta_b(e_0)^(m_24) * ... * \\zeta_b(e_23)^(m_47) * (-1)^(m_48)\n",
    "## cobd_factor_perm_BASIS = {\n",
    "##     \"a\" : cobd_factor_a_BASIS,\n",
    "##     \"b\" : cobd_factor_b_BASIS,\n",
    "##     \"b2\" : cobd_factor_b2_BASIS,\n",
    "##     \"ba\" : cobd_factor_ba_BASIS,\n",
    "##     \"b2a\" : cobd_factor_b2a_BASIS\n",
    "## }\n",
    "cobd_factor_a_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24)] \n",
    "cobd_factor_b_BASIS = [[1 if j == i else 0 for j in range(49)] for i in range(24, 48)]\n",
    "## set cobd_factor_b2_BASIS\n",
    "### \\zeta_{b^2}(e_i) = \\zeta_b(b(e_i)) \\zeta_b(e_i) = ( \\prod_{j=0}^{23}\\zeta_b(e_j)^{b_i^j} \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) ) \\zeta_b(e_i)\n",
    "cobd_factor_b2_BASIS = [m for m in cobd_factor_b_BASIS]\n",
    "for i in range(24):\n",
    "    ### other than \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    for j in range(24): # \\zeta_{b^2}(e_i) = \\zeta_b(b(e_i)) \\zeta_b(e_i) = (\\prod_{j=0}^{23}\\zeta_b(e_j)^{b_i^j} \\prod_{i',j'}\\varepsilon(b(e_i'),b(e_j')) \\zeta_b(e_i)\n",
    "        cobd_factor_b2_BASIS[i] = [cobd_factor_b2_BASIS[i][r] + cobd_factor_b_BASIS[j][r] * permBASIS_comp[\"b\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b2_BASIS[i][48] = cobd_factor_b2_BASIS[i][48] % 2\n",
    "    ### \\prod_{i'<j':b_i^{i' or j'}:odd}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    oddinds = permBASIS_comp_oddind[\"b\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b2_BASIS[i][48] = (cobd_factor_b2_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_ba_BASIS\n",
    "### \\zeta_{ba}(e_i) = \\zeta_b(a(e_i)) \\zeta_a(e_i)\n",
    "cobd_factor_ba_BASIS = [m for m in cobd_factor_a_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_ba_BASIS[i] = [cobd_factor_ba_BASIS[i][r] + cobd_factor_b_BASIS[j][r] * permBASIS_comp[\"a\"][i][j] for r in range(49)]\n",
    "    cobd_factor_ba_BASIS[i][48] = cobd_factor_ba_BASIS[i][48] % 2\n",
    "    ### \\prod_{i'<j':a_i^{i' or j'}:odd}\\varepsilon(b(e_i'),b(e_j')) part\n",
    "    oddinds = permBASIS_comp_oddind[\"a\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_ba_BASIS[i][48] = (cobd_factor_ba_BASIS[i][48] + 1) % 2\n",
    "## set cobd_factor_b2a_BASIS\n",
    "cobd_factor_b2a_BASIS = [m for m in cobd_factor_a_BASIS]\n",
    "for i in range(24):\n",
    "    for j in range(24):\n",
    "        cobd_factor_b2a_BASIS[i] = [cobd_factor_b2a_BASIS[i][r] + cobd_factor_b2_BASIS[j][r] * permBASIS_comp[\"a\"][i][j] for r in range(49)]\n",
    "    cobd_factor_b2a_BASIS[i][48] = cobd_factor_b2a_BASIS[i][48] % 2\n",
    "    oddinds = permBASIS_comp_oddind[\"a\"][i]\n",
    "    for j in range(len(oddinds)):\n",
    "        for k in range(j+1, len(oddinds)):\n",
    "            if cocycle_factor_permBASIS[\"b2\"][oddinds[j]][oddinds[k]] == -1:\n",
    "                cobd_factor_b2a_BASIS[i][48] = (cobd_factor_b2a_BASIS[i][48] + 1) % 2\n",
    "\n",
    "cobd_factor_perm_BASIS = {\n",
    "    \"a\" : cobd_factor_a_BASIS,\n",
    "    \"b\" : cobd_factor_b_BASIS,\n",
    "    \"b2\" : cobd_factor_b2_BASIS,\n",
    "    \"ba\" : cobd_factor_ba_BASIS,\n",
    "    \"b2a\" : cobd_factor_b2a_BASIS\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "321750ae-48ad-463d-9dac-9c9d896b9203",
   "metadata": {},
   "source": [
    "### function to calculate composition g of a, b, b^2, ba, b^2a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "599a93b5-3af2-4814-a518-447fb1ee5923",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[9, 6, 18, 7, 19, 4, 8, 0, 14, 13, 22, 10, 17, 2, 5, 11, 3, 23, 12, 15, 20, 1, 16, 21]\n",
      "[9, 6, 18, 7, 19, 4, 8, 0, 14, 13, 22, 10, 17, 2, 5, 11, 3, 23, 12, 15, 20, 1, 16, 21]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n",
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]\n"
     ]
    }
   ],
   "source": [
    "# compperm_list = [p_n, ..., p_1] (p_i \\in [\"a\", \"b\", \"b2\", \"ba\", b2a\"]) means the composition c = p_n...p_1.\n",
    "\n",
    "# return the composition of permutations\n",
    "def compperm(compperm_list):\n",
    "    ans = [i for i in range(24)]\n",
    "    for p in reversed(compperm_list):\n",
    "        ans = [perms[p][i] for i in ans]\n",
    "    return ans\n",
    "\n",
    "### Sanity Check\n",
    "print(compperm([\"b\", \"a\"]))\n",
    "print(perms[\"ba\"])\n",
    "print(compperm([\"ba\"] * 23)) # (ab)^23 in GAP notation\n",
    "print(compperm([\"b2a\", \"ba\"] * 12)) # (abab2)^12 in GAP notation\n",
    "print(compperm([\"b2a\", \"b2a\", \"ba\", \"ba\"] * 5)) # (ababab2ab2)^5 in GAP notation\n",
    "print(compperm([\"b2a\", \"b2a\", \"ba\"] * 3 + [\"b2a\", \"ba\", \"ba\"] * 3)) # (ababab2)^3(abab2ab2)^3 in GAP notation\n",
    "print(compperm([\"b2a\", \"ba\", \"b2a\", \"ba\", \"b2a\", \"ba\", \"ba\"] * 4)) # (ab(abab2)^3)^4 in GAP notation"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63f98997-06e7-4761-b379-2ab0b10407c9",
   "metadata": {},
   "source": [
    "### function to factorize \\zeta_g(e_i) into \\zeta_a(e_0,...,23) and \\zeta_b(e_0,...,23)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "95dc801a-e35c-4832-9860-8968ab15a3cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# cocycle_factor_comppermBASIS(compperm_list)[i][j] = \\varepsilon(c(e_i),c(e_j))\n",
    "def cocycle_factor_comppermBASIS(compperm_list):\n",
    "    c = compperm(compperm_list)\n",
    "    comppermBASIS = [[v[i] for i in inv(c)] for v in ODDLEECH_BASIS]\n",
    "    return [[cocycle_factor(comppermBASIS[i], comppermBASIS[j]) for j in range(24)] for i in range(24)]\n",
    "\n",
    "# cobd_factor_compperm_BASIS(compperm_list)[i] = [m_0,...,m_48] means \\zeta_c(e_i) = ...\n",
    "def cobd_factor_compperm_BASIS(compperm_list):\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = ODDLEECH_BASIS[i]\n",
    "        for p in reversed(compperm_list):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_perm_BASIS[p][j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_permBASIS[p][k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = [k[j] for j in inv(perms[p])]\n",
    "    return ans\n",
    "\n",
    "# cobd_factor_compton_BASIS(compperm_list, n)[i] = [m_0,...,m_48] means \\zeta_(c^n)(e_i) = ...\n",
    "def cobd_factor_comppermton_BASIS(compperm_list, n):\n",
    "    c = compperm(compperm_list)\n",
    "    cocycle_factor_cBASIS = cocycle_factor_comppermBASIS(compperm_list)\n",
    "    cobd_factor_c_BASIS = cobd_factor_compperm_BASIS(compperm_list)\n",
    "    ans = [[0 for r in range(49)] for i in range(24)]\n",
    "    for i in range(24):\n",
    "        k = ODDLEECH_BASIS[i]\n",
    "        for ncount in range(n):\n",
    "            k_comp = component(k)\n",
    "            for j in range(24):\n",
    "                ans[i] = [ans[i][r] + cobd_factor_c_BASIS[j][r] * k_comp[j] for r in range(49)]\n",
    "            ans[i][48] = ans[i][48] % 2\n",
    "            k_comp_oddind = [j for j in range(24) if k_comp[j]%2==1]\n",
    "            for l in range(len(k_comp_oddind)):\n",
    "                for m in range(l+1, len(k_comp_oddind)):\n",
    "                    if cocycle_factor_cBASIS[k_comp_oddind[l]][k_comp_oddind[m]] == -1:\n",
    "                        ans[i][48] = (ans[i][48] + 1) % 2\n",
    "            k = [k[j] for j in inv(c)]\n",
    "    return ans"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3bc2d501-b687-4f8c-95e9-d29d2a28dfa5",
   "metadata": {},
   "source": [
    "### Sanity Check 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "63175897-f41a-447e-a238-be477c0346f6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a(e_23):\n",
      "[0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n",
      "components of a(e_23):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      ">> a(e_23) = 2e_16 - e_23\n",
      "Therefore, \\zeta_{a^2}(e_23) = \\zeta_a(2e_16 - e_23)\\zeta_a(e_23) = \\zeta_a(e_16)^2:\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "\\zeta_{ba}(e_23) = \\zeta_b(2e_16 - e_23)\\zeta_a(e_23) = \\zeta_a(e_23)\\zeta_b(e_16)^2\\zeta_b(e_23)^{-1}:\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "\n",
    "print(\"a(e_23):\")\n",
    "print([ODDLEECH_BASIS[23][i] for i in inv(perm_a)])\n",
    "print(\"components of a(e_23):\")\n",
    "print(component([ODDLEECH_BASIS[23][i] for i in inv(perm_a)]))\n",
    "print(\">> a(e_23) = 2e_16 - e_23\")\n",
    "print(\"Therefore, \\zeta_{a^2}(e_23) = \\zeta_a(2e_16 - e_23)\\zeta_a(e_23) = \\zeta_a(e_16)^2:\")\n",
    "print(cobd_factor_compperm_BASIS([\"a\", \"a\"])[23])\n",
    "print(cobd_factor_comppermton_BASIS([\"a\"], 2)[23])\n",
    "print(\"\\zeta_{ba}(e_23) = \\zeta_b(2e_16 - e_23)\\zeta_a(e_23) = \\zeta_a(e_23)\\zeta_b(e_16)^2\\zeta_b(e_23)^{-1}:\")\n",
    "print(cobd_factor_compperm_BASIS([\"b\", \"a\"])[23])\n",
    "print(cobd_factor_compperm_BASIS([\"ba\"])[23])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1783ae3d-4e69-4c22-b450-ab7bf2e01778",
   "metadata": {},
   "source": [
    "### Sanity Check 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "329f9cb7-5b15-44e3-9a24-53507c07452a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a(e_22):\n",
      "[0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n",
      "component of a(e_22):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      ">> a(e_22) = e_16 + e_17 - e_23\n",
      "varepsilon(a(e_16), a(e_17)) =  1.0\n",
      "varepsilon(a(e_16), a(e_23)) =  1.0\n",
      "varepsilon(a(e_17), a(e_23)) =  1.0\n",
      "Therefore, \\zeta_{a^2}(e_22) = \\zeta_a(e_16 + e_17 - e_23)\\zeta_a(e_22) = \\zeta_a(e_16)\\zeta_a(e_17)\\zeta_a(e_22)\\zeta_a(e_23)^{-1}:\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "varepsilon(b(e_16), b(e_17)) =  1.0\n",
      "varepsilon(b(e_16), b(e_23)) =  1.0\n",
      "varepsilon(b(e_17), b(e_23)) =  1.0\n",
      "Therefore, \\zeta_{ba}(e_22) = \\zeta_b(e_16 + e_17 - e_23)\\zeta_a(e_22) = \\zeta_a(e_22)\\zeta_b(e_16)\\zeta_b(e_17)\\zeta_b(e_23)^{-1}:\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "\n",
    "print(\"a(e_22):\")\n",
    "print([ODDLEECH_BASIS[22][i] for i in inv(perm_a)])\n",
    "print(\"component of a(e_22):\")\n",
    "print(component([ODDLEECH_BASIS[22][i] for i in inv(perm_a)]))\n",
    "print(\">> a(e_22) = e_16 + e_17 - e_23\")\n",
    "print(\"varepsilon(a(e_16), a(e_17)) = \", cocycle_factor([ODDLEECH_BASIS[16][i] for i in inv(perm_a)], [ODDLEECH_BASIS[17][i] for i in inv(perm_a)]))\n",
    "print(\"varepsilon(a(e_16), a(e_23)) = \", cocycle_factor([ODDLEECH_BASIS[16][i] for i in inv(perm_a)], [ODDLEECH_BASIS[23][i] for i in inv(perm_a)]))\n",
    "print(\"varepsilon(a(e_17), a(e_23)) = \", cocycle_factor([ODDLEECH_BASIS[17][i] for i in inv(perm_a)], [ODDLEECH_BASIS[23][i] for i in inv(perm_a)]))\n",
    "print(\"Therefore, \\zeta_{a^2}(e_22) = \\zeta_a(e_16 + e_17 - e_23)\\zeta_a(e_22) = \\zeta_a(e_16)\\zeta_a(e_17)\\zeta_a(e_22)\\zeta_a(e_23)^{-1}:\")\n",
    "print(cobd_factor_compperm_BASIS([\"a\", \"a\"])[22])\n",
    "print(cobd_factor_comppermton_BASIS([\"a\"], 2)[22])\n",
    "print(\"varepsilon(b(e_16), b(e_17)) = \", cocycle_factor([ODDLEECH_BASIS[16][i] for i in inv(perm_b)], [ODDLEECH_BASIS[17][i] for i in inv(perm_b)]))\n",
    "print(\"varepsilon(b(e_16), b(e_23)) = \", cocycle_factor([ODDLEECH_BASIS[16][i] for i in inv(perm_b)], [ODDLEECH_BASIS[23][i] for i in inv(perm_b)]))\n",
    "print(\"varepsilon(b(e_17), b(e_23)) = \", cocycle_factor([ODDLEECH_BASIS[17][i] for i in inv(perm_b)], [ODDLEECH_BASIS[23][i] for i in inv(perm_b)]))\n",
    "print(\"Therefore, \\zeta_{ba}(e_22) = \\zeta_b(e_16 + e_17 - e_23)\\zeta_a(e_22) = \\zeta_a(e_22)\\zeta_b(e_16)\\zeta_b(e_17)\\zeta_b(e_23)^{-1}:\")\n",
    "print(cobd_factor_compperm_BASIS([\"b\", \"a\"])[22])\n",
    "print(cobd_factor_compperm_BASIS([\"ba\"])[22])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eb7975e5-4e90-4bf8-9f4a-da0fd96f8e4b",
   "metadata": {},
   "source": [
    "### Sanity Check 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "2f0622de-afb2-4954-a953-0751fce64edc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "b(e_7):\n",
      "[0, 2, 0, 0, 2, 2, 2, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0]\n",
      "component of b(e_7):\n",
      "[0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      ">> b(e_7) = e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17\n",
      "varepsilon(b(e_i'), b(e_j')):\n",
      "[1.0, -1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, -1.0, -1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "Therefore, \\zeta_{b^2}(e_7) = \\zeta_b(e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17)\\zeta_b(e_7) = - \\zeta_b(e_3)\\zeta_b(e_5)^{-1}\\zeta_b(e_7)^2\\zeta_b(e_9)^{-1}\\zeta_b(e_10)\\zeta_b(e_12)^{-1}\\zeta_b(e_14)\\zeta_b(e_15)^{-1}\\zeta_b(e_17):\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "varepsilon(a(e_i'), a(e_j')):\n",
      "[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, 1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, 1.0, -1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[-1.0, -1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "[1.0, -1.0, -1.0, -1.0, 1.0, 1.0, 1.0, 1.0, 1.0]\n",
      "Therefore, \\zeta_{ab}(e_7) = \\zeta_a(e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17)\\zeta_b(e_7) = - \\zeta_a(e_3)\\zeta_a(e_5)^{-1}\\zeta_a(e_7)\\zeta_a(e_9)^{-1}\\zeta_a(e_10)\\zeta_a(e_12)^{-1}\\zeta_a(e_14)\\zeta_a(e_15)^{-1}\\zeta_a(e_17)\\zeta_b(e_7):\n",
      "[0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "\n",
    "print(\"b(e_7):\")\n",
    "print([ODDLEECH_BASIS[7][j] for j in inv(perm_b)])\n",
    "print(\"component of b(e_7):\")\n",
    "print(component([ODDLEECH_BASIS[7][j] for j in inv(perm_b)]))\n",
    "print(\">> b(e_7) = e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17\")\n",
    "print(\"varepsilon(b(e_i'), b(e_j')):\")\n",
    "be21_oddind = [3, 5, 7, 9, 10, 12, 14, 15, 17]\n",
    "for i in be21_oddind:\n",
    "    print([cocycle_factor([ODDLEECH_BASIS[i][k] for k in inv(perm_b)], [ODDLEECH_BASIS[j][k] for k in inv(perm_b)]) for j in be21_oddind])\n",
    "print(\"Therefore, \\zeta_{b^2}(e_7) = \\zeta_b(e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17)\\zeta_b(e_7) = - \\zeta_b(e_3)\\zeta_b(e_5)^{-1}\\zeta_b(e_7)^2\\zeta_b(e_9)^{-1}\\zeta_b(e_10)\\zeta_b(e_12)^{-1}\\zeta_b(e_14)\\zeta_b(e_15)^{-1}\\zeta_b(e_17):\")\n",
    "print(cobd_factor_compperm_BASIS([\"b\", \"b\"])[7])\n",
    "print(cobd_factor_compperm_BASIS([\"b2\"])[7])\n",
    "print(cobd_factor_comppermton_BASIS([\"b\"], 2)[7])\n",
    "print(\"varepsilon(a(e_i'), a(e_j')):\")\n",
    "for i in be21_oddind:\n",
    "    print([cocycle_factor([ODDLEECH_BASIS[i][k] for k in inv(perm_a)], [ODDLEECH_BASIS[j][k] for k in inv(perm_a)]) for j in be21_oddind])\n",
    "print(\"Therefore, \\zeta_{ab}(e_7) = \\zeta_a(e_3 - e_5 + e_7 - e_9 + e_10 - e_12 + e_14 - e_15 + e_17)\\zeta_b(e_7) = - \\zeta_a(e_3)\\zeta_a(e_5)^{-1}\\zeta_a(e_7)\\zeta_a(e_9)^{-1}\\zeta_a(e_10)\\zeta_a(e_12)^{-1}\\zeta_a(e_14)\\zeta_a(e_15)^{-1}\\zeta_a(e_17)\\zeta_b(e_7):\")\n",
    "print(cobd_factor_compperm_BASIS([\"a\", \"b\"])[7])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d696c60d-ee0c-46b1-8e9c-99e9d2e5f7ba",
   "metadata": {},
   "source": [
    "# Compute the equation to determine \\zeta_a(e_i) and \\zeta_b(e_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "4e25209f-18a9-4984-bbd1-6aba582a2ab1",
   "metadata": {},
   "outputs": [],
   "source": [
    "cobd_factor_mustbe1_BASIS = [\n",
    "    cobd_factor_comppermton_BASIS([\"a\"], 2), # a^2\n",
    "#    cobd_factor_comppermton_BASIS([\"b\"], 3), # b^3\n",
    "#    cobd_factor_comppermton_BASIS([\"ba\"], 23) # (ab)^23 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b2a\", \"ba\"], 12) # (abab2)^12 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b2a\", \"b2a\", \"ba\", \"ba\"], 5) # (ababab2ab2)^5 in GAP notation\n",
    "    cobd_factor_compperm_BASIS([\"b2a\", \"b2a\", \"ba\"] * 3 + [\"b2a\", \"ba\", \"ba\"] * 3) # (ababab2)^3(abab2ab2)^3 in GAP notation\n",
    "#    cobd_factor_comppermton_BASIS([\"b2a\", \"ba\", \"b2a\", \"ba\", \"b2a\", \"ba\", \"ba\"], 4) # (ab(abab2)^3)^4 in GAP notation\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d4d2e0c-ba45-4038-9c18-66014d8ebd3d",
   "metadata": {},
   "source": [
    "### print the matrix in Mathematica form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "a8945fe1-548c-43ce-b082-20703e56eba9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coefficient matrix:\n",
      "{\n",
      "{2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{2, 0, 0, 0, -1, -1, 2, 1, -3, 0, 4, -1, -2, 3, 0, -3, 1, 0, -2, -1, 0, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{2, -1, 1, 1, -1, -2, 2, 1, -4, 0, 6, -3, -3, 5, 0, -4, 3, 1, -3, 0, 0, -2, -2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 1, 1, -1, 0, 2, 0, -1, 1, 0, -4, 0, 3, -1, 0, 2, -1, -1, 2, 2, 2, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 1, 0, 0, 0, 1, -1, 0, 2, -1, -3, 1, 2, -1, 1, 2, -1, 0, 2, 1, 1, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{2, -1, -1, 1, 0, -1, 0, 2, -1, -2, 4, 2, -3, 1, 2, -3, -1, 1, -2, -3, -2, -2, -3, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 1, 1, 0, -1, 0, 1, 0, 1, 0, -3, -1, 1, -1, 0, 2, 0, 0, 1, 1, 1, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{2, 0, -1, -1, 1, 0, -2, 0, 3, -1, -2, 4, 1, -3, 2, 2, -3, 0, 1, -2, -2, -1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 1, 0, -1, 1, 2, -1, -2, 2, 2, -5, 0, 3, -2, -1, 3, -1, -1, 3, 2, 1, 2, 3, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{2, 0, 0, -1, 0, 1, -1, -2, 2, 2, -3, -1, 3, -1, -1, 3, 0, -1, 1, 1, 0, 1, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 1, 0, -1, 1, 2, -1, -2, 2, 0, -5, 2, 3, -3, 0, 3, -1, 0, 3, 2, 1, 2, 2, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 2, 0, -2, 0, 2, -2, -2, 4, 0, -8, 2, 5, -3, 1, 7, -1, -1, 4, 3, 2, 4, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 1, -1, 0, 2, 0, -1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 1, -1, 0, 2, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 2, 0, -2, 0, 2, -2, -2, 4, 0, -4, 1, 1, -2, 1, 2, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 2, 0, -2, 0, 2, -2, -2, 4, 0, -8, 2, 5, -4, 1, 6, -1, -1, 4, 2, 2, 3, 3, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 2, 0, -2, 0, 2, -2, -2, 2, 0, -2, 1, 2, -1, 1, 2, 1, 2, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},\n",
      "{14, 2, -2, 0, -1, -1, -2, 5, -1, -7, 2, 8, -4, -3, 6, -3, -4, 1, 1, -5, 0, -2, -7, 8, 20, 1, -1, 2, -2, -4, 0, 8, -5, -10, 8, 8, -10, 0, 8, -8, -2, 3, -1, -6, 1, -3, -10, 12},\n",
      "{12, 3, -1, 0, -2, 0, -1, 8, -1, -12, -1, 11, -4, -5, 8, -3, -7, 3, 2, -4, 3, 1, -5, 3, 18, 1, 0, 7, -3, -8, 1, 12, -12, -14, 19, 5, -19, 5, 9, -15, 3, 11, -5, -7, 5, -5, -13, 15},\n",
      "{10, 2, 2, 1, -7, 0, 9, 1, -11, 3, 7, -13, -2, 15, -2, -6, 13, -2, -5, 4, 8, 2, 2, -9, 20, 3, 1, -2, -11, 1, 11, -1, -15, 3, 11, -16, -2, 20, 0, -6, 17, -2, -6, 6, 9, 1, 1, -14},\n",
      "{12, 0, 1, 3, -2, -3, 2, 1, -6, -1, 8, -5, -5, 7, 1, -5, 7, 3, -3, 1, 2, -1, -2, -1, 18, 2, 1, -2, -1, 1, 0, 2, 0, -5, -3, 4, 0, -2, 4, 1, -2, 1, 1, 0, 2, 2, -1, -4},\n",
      "{12, -1, -1, 0, -1, 1, 5, -1, -6, 3, 7, -3, -2, 6, -3, -6, 3, -1, -4, -1, -1, -3, -2, 8, 22, -2, -2, -1, -2, 0, 6, -1, -9, 1, 11, -2, -3, 8, -2, -8, 3, 1, -5, -2, -2, -5, -6, 11},\n",
      "{10, -1, 3, 2, -2, -4, 3, -2, -3, 8, 5, -15, -1, 12, -3, 0, 13, -1, -4, 4, 2, 0, 5, -9, 12, 5, 5, -6, -2, 5, -1, -7, 11, 8, -21, -11, 15, -1, -2, 18, 5, -7, 8, 12, 6, 12, 18, -38},\n",
      "{10, 0, 2, 1, 4, -3, -7, 2, 8, -4, -7, 5, 0, -8, 4, 6, -4, 3, 5, 1, -1, 2, 2, -6, 10, 3, 4, 1, 7, -1, -12, 1, 18, -4, -20, 8, 5, -18, 4, 15, -9, 2, 11, 2, 1, 8, 9, -16},\n",
      "{12, -2, 0, -1, 3, 2, -3, -5, 5, 5, -5, -1, 5, -3, -3, 5, -1, -1, 2, 2, -3, 1, 4, -4, 18, -2, 0, -2, 4, 4, -4, -8, 8, 8, -10, 0, 10, -6, -6, 9, -3, -3, 4, 2, -5, 1, 6, -5},\n",
      "{14, -3, -2, -1, 6, 3, -3, -5, 5, 3, -3, 6, 3, -9, -5, 2, -8, -3, 2, -1, -7, -2, -3, 13, 22, -6, -3, 0, 8, 3, -2, -6, 4, 6, -1, 5, 3, -7, -9, -2, -9, -5, 0, -3, -10, -5, -3, 22},\n",
      "{10, -1, 2, 0, 2, 2, -2, -5, 5, 7, -8, -7, 6, -2, -6, 7, 2, -2, 3, 6, 1, 5, 9, -13, 16, -2, 0, 0, 4, 3, -3, -5, 8, 8, -9, -3, 8, -5, -7, 7, -3, -4, 2, 3, -3, 2, 8, -4},\n",
      "{14, -1, -2, -3, 0, 3, 3, -1, -1, -1, 1, 6, 2, -1, 0, -2, -6, -2, -2, -3, -3, -3, -4, 10, 24, -4, -2, 1, -4, -2, 10, -3, -15, 7, 21, -12, -6, 18, -7, -13, 11, -1, -13, -1, -2, -8, -6, 16},\n",
      "{4, 4, 2, 0, -4, -2, 0, 8, -2, -10, -2, 4, -3, 1, 9, -1, -1, 4, 2, 0, 7, 3, 0, -11, 4, 6, 4, 4, -6, -6, 0, 8, -6, -10, 6, -4, -10, 6, 10, -2, 10, 10, 0, 2, 12, 4, 0, -19},\n",
      "{8, 0, -2, -4, -2, 4, 4, 2, -4, -4, 2, 8, 1, 1, 3, -5, -6, -2, -2, -4, -1, -3, -6, 10, 16, -2, -2, 2, -6, -4, 8, -2, -18, 2, 24, -8, -10, 18, -1, -14, 14, 5, -11, -3, 0, -9, -11, 13},\n",
      "{8, 0, -2, 0, -2, 0, 4, 2, -8, -4, 10, 4, -5, 5, 3, -9, 0, 2, -4, -4, -1, -5, -8, 12, 12, 2, 0, -2, -6, 2, 6, -2, -10, 0, 6, -6, -1, 10, 1, -4, 9, 1, -3, 3, 5, 0, -2, -8},\n",
      "{4, 0, 4, -2, -6, 0, 6, -2, -4, 8, 0, -16, 5, 15, -2, 2, 13, -3, -4, 6, 6, 3, 9, -20, 4, 6, 6, -4, -8, 2, 2, -10, 2, 12, -10, -22, 12, 12, -2, 16, 20, -1, 2, 14, 10, 10, 18, -48},\n",
      "{8, 0, 0, 0, -4, -4, 4, 4, -8, -4, 12, 0, -6, 10, 6, -8, 4, 4, -6, -4, 0, -6, -6, 6, 8, 4, 4, -2, -8, -2, 6, 0, -8, 0, 6, -12, -2, 14, 3, 0, 14, 3, -4, 5, 8, 3, 3, -20},\n",
      "{4, 0, 0, -2, 4, 0, -4, 2, 8, -4, -8, 10, 2, -9, 4, 5, -10, 1, 4, -2, -3, 0, 1, 1, 4, 2, 2, 0, 6, -2, -8, -2, 12, -2, -12, 6, 4, -12, 3, 11, -5, 6, 8, 1, -1, 4, 5, -13},\n",
      "{8, -2, 0, -2, 2, 0, -2, 0, 2, 0, 0, 4, 1, -2, 1, 0, -4, -1, 0, -2, -4, -3, -3, 7, 8, 0, 2, 0, 2, 0, -4, -6, 6, 6, -6, -4, 4, -2, -3, 7, 3, -1, 3, 3, -1, 2, 5, -9},\n",
      "{8, -2, 0, -2, 0, 0, 0, 0, 2, -2, 0, 4, 2, -1, 2, 1, -4, 1, -2, -2, -3, -2, -1, 3, 8, 0, 2, 0, -2, 0, 0, -6, 0, 8, 0, -10, 5, 6, -4, 6, 9, 1, -3, 4, 1, 1, 7, -14},\n",
      "{8, 2, -2, -4, -2, 4, 0, 0, 0, -4, -4, 8, 4, -2, 5, 1, -5, -1, 2, -2, 1, 0, -3, -2, 12, 2, 0, 0, -6, 0, 4, -2, -10, 0, 8, -6, -3, 10, 2, -4, 11, 3, -3, 2, 5, -1, -3, -8},\n",
      "{8, -2, 0, -2, -4, 2, 10, -2, -10, 6, 10, -8, 0, 12, -6, -8, 5, -4, -8, 0, 0, -4, -2, 9, 16, -4, -2, 0, -6, -2, 14, -4, -20, 8, 26, -16, -7, 24, -8, -16, 15, 0, -15, 0, -1, -9, -7, 15},\n",
      "{4, 0, 0, -2, 4, 0, -4, 2, 8, -4, -8, 10, 2, -9, 4, 5, -10, 1, 4, -2, -3, 0, 1, 1, 4, 2, 2, 0, 4, -2, -6, -2, 12, 2, -12, 0, 5, -8, 1, 11, -2, 1, 5, 3, 0, 5, 8, -14},\n",
      "{8, 0, 0, -4, -4, 0, 4, 4, -4, -4, 4, 4, 0, 6, 6, -4, -2, 0, -4, -4, 0, -4, -4, 4, 8, 4, 4, 0, -8, -4, 4, -4, -8, 4, 8, -16, -2, 16, 2, 2, 20, 6, -4, 6, 8, 2, 4, -25}\n",
      "}\n",
      "right-hand side:\n",
      "{0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in Mathematica form\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "print(\"{\")\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2] + \"}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c27bde93-af3e-4359-9a16-d6087db59eb7",
   "metadata": {},
   "source": [
    "### print the matrix in TeX form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "0a462a5b-9acd-470c-9f55-e9f95566526d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrrr\n",
      "coefficient matrix:\n",
      "2 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "2 & 0 & 0 & 0 & -1 & -1 & 2 & 1 & -3 & 0 & 4 & -1 & -2 & 3 & 0 & -3 & 1 & 0 & -2 & -1 & 0 & -2 & -2 & 4 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "2 & -1 & 1 & 1 & -1 & -2 & 2 & 1 & -4 & 0 & 6 & -3 & -3 & 5 & 0 & -4 & 3 & 1 & -3 & 0 & 0 & -2 & -2 & 3 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 1 & 1 & -1 & 0 & 2 & 0 & -1 & 1 & 0 & -4 & 0 & 3 & -1 & 0 & 2 & -1 & -1 & 2 & 2 & 2 & 2 & -4 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 1 & 0 & 0 & 0 & 1 & -1 & 0 & 2 & -1 & -3 & 1 & 2 & -1 & 1 & 2 & -1 & 0 & 2 & 1 & 1 & 2 & -4 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "2 & -1 & -1 & 1 & 0 & -1 & 0 & 2 & -1 & -2 & 4 & 2 & -3 & 1 & 2 & -3 & -1 & 1 & -2 & -3 & -2 & -2 & -3 & 7 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 2 & 0 & 0 & 1 & 0 & -1 & 0 & 1 & -1 & 0 & 0 & -1 & -1 & 0 & 0 & 0 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 1 & 1 & 0 & -1 & 0 & 1 & 0 & 1 & 0 & -3 & -1 & 1 & -1 & 0 & 2 & 0 & 0 & 1 & 1 & 1 & 2 & -2 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "2 & 0 & -1 & -1 & 1 & 0 & -2 & 0 & 3 & -1 & -2 & 4 & 1 & -3 & 2 & 2 & -3 & 0 & 1 & -2 & -2 & -1 & -1 & 2 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 1 & 0 & -1 & 1 & 2 & -1 & -2 & 2 & 2 & -5 & 0 & 3 & -2 & -1 & 3 & -1 & -1 & 3 & 2 & 1 & 2 & 3 & -6 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "2 & 0 & 0 & -1 & 0 & 1 & -1 & -2 & 2 & 2 & -3 & -1 & 3 & -1 & -1 & 3 & 0 & -1 & 1 & 1 & 0 & 1 & 2 & -4 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 1 & 0 & -1 & 1 & 2 & -1 & -2 & 2 & 0 & -5 & 2 & 3 & -3 & 0 & 3 & -1 & 0 & 3 & 2 & 1 & 2 & 2 & -6 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 2 & 0 & -2 & 0 & 2 & -2 & -2 & 4 & 0 & -8 & 2 & 5 & -3 & 1 & 7 & -1 & -1 & 4 & 3 & 2 & 4 & -9 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 2 & 0 & -2 & 0 & 1 & -1 & 0 & 2 & 0 & -1 & 0 & 0 & 0 & 1 & 1 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 2 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 & 0 & 0 & 0 & 0 & 1 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 2 & 0 & -2 & 0 & 1 & -1 & 0 & 2 & -1 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 2 & 0 & -2 & 0 & 2 & -2 & -2 & 4 & 0 & -4 & 1 & 1 & -2 & 1 & 2 & 0 & -1 & 0 & -1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 2 & 0 & -2 & 0 & 2 & -2 & -2 & 4 & 0 & -8 & 2 & 5 & -4 & 1 & 6 & -1 & -1 & 4 & 2 & 2 & 3 & 3 & -10 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 2 & 0 & -2 & 0 & 2 & -2 & -2 & 2 & 0 & -2 & 1 & 2 & -1 & 1 & 2 & 1 & 2 & 2 & -4 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 & 0 & 0 & 0 & 0 & 1 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 2 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "\\hline\n",
      "18 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 27 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "14 & 2 & -2 & 0 & -1 & -1 & -2 & 5 & -1 & -7 & 2 & 8 & -4 & -3 & 6 & -3 & -4 & 1 & 1 & -5 & 0 & -2 & -7 & 8 & 20 & 1 & -1 & 2 & -2 & -4 & 0 & 8 & -5 & -10 & 8 & 8 & -10 & 0 & 8 & -8 & -2 & 3 & -1 & -6 & 1 & -3 & -10 & 12 \\\\\n",
      "12 & 3 & -1 & 0 & -2 & 0 & -1 & 8 & -1 & -12 & -1 & 11 & -4 & -5 & 8 & -3 & -7 & 3 & 2 & -4 & 3 & 1 & -5 & 3 & 18 & 1 & 0 & 7 & -3 & -8 & 1 & 12 & -12 & -14 & 19 & 5 & -19 & 5 & 9 & -15 & 3 & 11 & -5 & -7 & 5 & -5 & -13 & 15 \\\\\n",
      "10 & 2 & 2 & 1 & -7 & 0 & 9 & 1 & -11 & 3 & 7 & -13 & -2 & 15 & -2 & -6 & 13 & -2 & -5 & 4 & 8 & 2 & 2 & -9 & 20 & 3 & 1 & -2 & -11 & 1 & 11 & -1 & -15 & 3 & 11 & -16 & -2 & 20 & 0 & -6 & 17 & -2 & -6 & 6 & 9 & 1 & 1 & -14 \\\\\n",
      "12 & 0 & 1 & 3 & -2 & -3 & 2 & 1 & -6 & -1 & 8 & -5 & -5 & 7 & 1 & -5 & 7 & 3 & -3 & 1 & 2 & -1 & -2 & -1 & 18 & 2 & 1 & -2 & -1 & 1 & 0 & 2 & 0 & -5 & -3 & 4 & 0 & -2 & 4 & 1 & -2 & 1 & 1 & 0 & 2 & 2 & -1 & -4 \\\\\n",
      "12 & -1 & -1 & 0 & -1 & 1 & 5 & -1 & -6 & 3 & 7 & -3 & -2 & 6 & -3 & -6 & 3 & -1 & -4 & -1 & -1 & -3 & -2 & 8 & 22 & -2 & -2 & -1 & -2 & 0 & 6 & -1 & -9 & 1 & 11 & -2 & -3 & 8 & -2 & -8 & 3 & 1 & -5 & -2 & -2 & -5 & -6 & 11 \\\\\n",
      "10 & -1 & 3 & 2 & -2 & -4 & 3 & -2 & -3 & 8 & 5 & -15 & -1 & 12 & -3 & 0 & 13 & -1 & -4 & 4 & 2 & 0 & 5 & -9 & 12 & 5 & 5 & -6 & -2 & 5 & -1 & -7 & 11 & 8 & -21 & -11 & 15 & -1 & -2 & 18 & 5 & -7 & 8 & 12 & 6 & 12 & 18 & -38 \\\\\n",
      "10 & 0 & 2 & 1 & 4 & -3 & -7 & 2 & 8 & -4 & -7 & 5 & 0 & -8 & 4 & 6 & -4 & 3 & 5 & 1 & -1 & 2 & 2 & -6 & 10 & 3 & 4 & 1 & 7 & -1 & -12 & 1 & 18 & -4 & -20 & 8 & 5 & -18 & 4 & 15 & -9 & 2 & 11 & 2 & 1 & 8 & 9 & -16 \\\\\n",
      "12 & -2 & 0 & -1 & 3 & 2 & -3 & -5 & 5 & 5 & -5 & -1 & 5 & -3 & -3 & 5 & -1 & -1 & 2 & 2 & -3 & 1 & 4 & -4 & 18 & -2 & 0 & -2 & 4 & 4 & -4 & -8 & 8 & 8 & -10 & 0 & 10 & -6 & -6 & 9 & -3 & -3 & 4 & 2 & -5 & 1 & 6 & -5 \\\\\n",
      "14 & -3 & -2 & -1 & 6 & 3 & -3 & -5 & 5 & 3 & -3 & 6 & 3 & -9 & -5 & 2 & -8 & -3 & 2 & -1 & -7 & -2 & -3 & 13 & 22 & -6 & -3 & 0 & 8 & 3 & -2 & -6 & 4 & 6 & -1 & 5 & 3 & -7 & -9 & -2 & -9 & -5 & 0 & -3 & -10 & -5 & -3 & 22 \\\\\n",
      "10 & -1 & 2 & 0 & 2 & 2 & -2 & -5 & 5 & 7 & -8 & -7 & 6 & -2 & -6 & 7 & 2 & -2 & 3 & 6 & 1 & 5 & 9 & -13 & 16 & -2 & 0 & 0 & 4 & 3 & -3 & -5 & 8 & 8 & -9 & -3 & 8 & -5 & -7 & 7 & -3 & -4 & 2 & 3 & -3 & 2 & 8 & -4 \\\\\n",
      "14 & -1 & -2 & -3 & 0 & 3 & 3 & -1 & -1 & -1 & 1 & 6 & 2 & -1 & 0 & -2 & -6 & -2 & -2 & -3 & -3 & -3 & -4 & 10 & 24 & -4 & -2 & 1 & -4 & -2 & 10 & -3 & -15 & 7 & 21 & -12 & -6 & 18 & -7 & -13 & 11 & -1 & -13 & -1 & -2 & -8 & -6 & 16 \\\\\n",
      "4 & 4 & 2 & 0 & -4 & -2 & 0 & 8 & -2 & -10 & -2 & 4 & -3 & 1 & 9 & -1 & -1 & 4 & 2 & 0 & 7 & 3 & 0 & -11 & 4 & 6 & 4 & 4 & -6 & -6 & 0 & 8 & -6 & -10 & 6 & -4 & -10 & 6 & 10 & -2 & 10 & 10 & 0 & 2 & 12 & 4 & 0 & -19 \\\\\n",
      "8 & 0 & -2 & -4 & -2 & 4 & 4 & 2 & -4 & -4 & 2 & 8 & 1 & 1 & 3 & -5 & -6 & -2 & -2 & -4 & -1 & -3 & -6 & 10 & 16 & -2 & -2 & 2 & -6 & -4 & 8 & -2 & -18 & 2 & 24 & -8 & -10 & 18 & -1 & -14 & 14 & 5 & -11 & -3 & 0 & -9 & -11 & 13 \\\\\n",
      "8 & 0 & -2 & 0 & -2 & 0 & 4 & 2 & -8 & -4 & 10 & 4 & -5 & 5 & 3 & -9 & 0 & 2 & -4 & -4 & -1 & -5 & -8 & 12 & 12 & 2 & 0 & -2 & -6 & 2 & 6 & -2 & -10 & 0 & 6 & -6 & -1 & 10 & 1 & -4 & 9 & 1 & -3 & 3 & 5 & 0 & -2 & -8 \\\\\n",
      "4 & 0 & 4 & -2 & -6 & 0 & 6 & -2 & -4 & 8 & 0 & -16 & 5 & 15 & -2 & 2 & 13 & -3 & -4 & 6 & 6 & 3 & 9 & -20 & 4 & 6 & 6 & -4 & -8 & 2 & 2 & -10 & 2 & 12 & -10 & -22 & 12 & 12 & -2 & 16 & 20 & -1 & 2 & 14 & 10 & 10 & 18 & -48 \\\\\n",
      "8 & 0 & 0 & 0 & -4 & -4 & 4 & 4 & -8 & -4 & 12 & 0 & -6 & 10 & 6 & -8 & 4 & 4 & -6 & -4 & 0 & -6 & -6 & 6 & 8 & 4 & 4 & -2 & -8 & -2 & 6 & 0 & -8 & 0 & 6 & -12 & -2 & 14 & 3 & 0 & 14 & 3 & -4 & 5 & 8 & 3 & 3 & -20 \\\\\n",
      "4 & 0 & 0 & -2 & 4 & 0 & -4 & 2 & 8 & -4 & -8 & 10 & 2 & -9 & 4 & 5 & -10 & 1 & 4 & -2 & -3 & 0 & 1 & 1 & 4 & 2 & 2 & 0 & 6 & -2 & -8 & -2 & 12 & -2 & -12 & 6 & 4 & -12 & 3 & 11 & -5 & 6 & 8 & 1 & -1 & 4 & 5 & -13 \\\\\n",
      "8 & -2 & 0 & -2 & 2 & 0 & -2 & 0 & 2 & 0 & 0 & 4 & 1 & -2 & 1 & 0 & -4 & -1 & 0 & -2 & -4 & -3 & -3 & 7 & 8 & 0 & 2 & 0 & 2 & 0 & -4 & -6 & 6 & 6 & -6 & -4 & 4 & -2 & -3 & 7 & 3 & -1 & 3 & 3 & -1 & 2 & 5 & -9 \\\\\n",
      "8 & -2 & 0 & -2 & 0 & 0 & 0 & 0 & 2 & -2 & 0 & 4 & 2 & -1 & 2 & 1 & -4 & 1 & -2 & -2 & -3 & -2 & -1 & 3 & 8 & 0 & 2 & 0 & -2 & 0 & 0 & -6 & 0 & 8 & 0 & -10 & 5 & 6 & -4 & 6 & 9 & 1 & -3 & 4 & 1 & 1 & 7 & -14 \\\\\n",
      "8 & 2 & -2 & -4 & -2 & 4 & 0 & 0 & 0 & -4 & -4 & 8 & 4 & -2 & 5 & 1 & -5 & -1 & 2 & -2 & 1 & 0 & -3 & -2 & 12 & 2 & 0 & 0 & -6 & 0 & 4 & -2 & -10 & 0 & 8 & -6 & -3 & 10 & 2 & -4 & 11 & 3 & -3 & 2 & 5 & -1 & -3 & -8 \\\\\n",
      "8 & -2 & 0 & -2 & -4 & 2 & 10 & -2 & -10 & 6 & 10 & -8 & 0 & 12 & -6 & -8 & 5 & -4 & -8 & 0 & 0 & -4 & -2 & 9 & 16 & -4 & -2 & 0 & -6 & -2 & 14 & -4 & -20 & 8 & 26 & -16 & -7 & 24 & -8 & -16 & 15 & 0 & -15 & 0 & -1 & -9 & -7 & 15 \\\\\n",
      "4 & 0 & 0 & -2 & 4 & 0 & -4 & 2 & 8 & -4 & -8 & 10 & 2 & -9 & 4 & 5 & -10 & 1 & 4 & -2 & -3 & 0 & 1 & 1 & 4 & 2 & 2 & 0 & 4 & -2 & -6 & -2 & 12 & 2 & -12 & 0 & 5 & -8 & 1 & 11 & -2 & 1 & 5 & 3 & 0 & 5 & 8 & -14 \\\\\n",
      "8 & 0 & 0 & -4 & -4 & 0 & 4 & 4 & -4 & -4 & 4 & 4 & 0 & 6 & 6 & -4 & -2 & 0 & -4 & -4 & 0 & -4 & -4 & 4 & 8 & 4 & 4 & 0 & -8 & -4 & 4 & -4 & -8 & 4 & 8 & -16 & -2 & 16 & 2 & 2 & 20 & 6 & -4 & 6 & 8 & 2 & 4 & -25 \n",
      "right-hand side:\n",
      "0 & 1 & 0 & 0 & 0 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 & 1 & 0 & 1 & 1 & 1 & 0 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \n"
     ]
    }
   ],
   "source": [
    "# print cobd_factor_mustbe1_BASIS in TeX form\n",
    "\n",
    "# rrr...r\n",
    "print(\"r\" * 48)\n",
    "\n",
    "print(\"coefficient matrix:\")\n",
    "rhs = \"\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"\"\n",
    "        for j in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][j])) + \" & \"\n",
    "        row = row[:-2] + \"\\\\\\\\\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-2]\n",
    "        print(row)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \" & \"\n",
    "    if mustbe1perm != len(cobd_factor_mustbe1_BASIS) - 1:\n",
    "        print(\"\\\\hline\")\n",
    "print(\"right-hand side:\")\n",
    "print(rhs[:-2])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b25a3533-3826-4387-b507-a6f3fd85b6d2",
   "metadata": {},
   "source": [
    "### write out the matrix in Mathematica form to txt file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "85933d9d-7212-44f1-9b95-ee827931f7dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out cobd_factor_mustbe1_BASIS in Mathematica form to text file\n",
    "\n",
    "f = open('M24_cobd_factor_mustbe1_BASIS.txt', 'a')\n",
    "\n",
    "print(\"coefficient matrix:\", file=f)\n",
    "print(\"{\", file=f)\n",
    "rhs = \"{\"\n",
    "for mustbe1perm in range(len(cobd_factor_mustbe1_BASIS)):\n",
    "    for i in range(24):\n",
    "        row = \"{\"\n",
    "        for r in range(48):\n",
    "            row = row + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][r])) + \", \"\n",
    "        row = row[:-2] + \"},\"\n",
    "        if mustbe1perm == len(cobd_factor_mustbe1_BASIS) - 1 and i == 23:\n",
    "            row = row[:-1]\n",
    "        print(row, file=f)\n",
    "        rhs = rhs + str(int(cobd_factor_mustbe1_BASIS[mustbe1perm][i][48])) + \", \"\n",
    "print(\"}\", file=f)\n",
    "print(\"right-hand side:\", file=f)\n",
    "print(rhs[:-2] + \"}\", file=f)\n",
    "\n",
    "f.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/check_supercurrent_OPE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "56536624",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0be8a001",
   "metadata": {},
   "source": [
    "# The binary Golay code G_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b1d414c7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(C) == 2**12 ?: True\n",
      "Are there 759 octads?: True\n",
      "Are there 2576 dodecads?: True\n"
     ]
    }
   ],
   "source": [
    "# the (extended) binary Golay code G24\n",
    "\n",
    "## all the 2^12 vectors of (Z_2)^12\n",
    "C = np.array([[0,0,0,0,0,0, 0,0,0,0,0,0]])\n",
    "unit = np.array([1,0,0,0,0,0, 0,0,0,0,0,0])\n",
    "for i in range(12):\n",
    "    C = np.concatenate([C, C + unit])\n",
    "    unit = np.roll(unit, 1)\n",
    "### Sanity Check\n",
    "print(\"len(C) == 2**12 ?:\", len(C) == 2**12)\n",
    "\n",
    "## Generators cited from [Conway-Sloane Ch.10 Sec.2.1. Proof of Thm.7 p.275]\n",
    "## Conway-Sloane->Python: 0->0, 1->1, ..., 22->22, inf->23.\n",
    "T = 1\n",
    "F = 0\n",
    "GOLAY_GENERATORS = np.array([\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F],\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F],\n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F],\n",
    "    \n",
    "    [T,T,T,T,T, T,T,T,T,T, T,T,T,T,T, T,T,T,T,T, T,T,T,T]\n",
    "])\n",
    "\n",
    "## Calculate G_24\n",
    "GOLAY = C @ GOLAY_GENERATORS % 2\n",
    "\n",
    "### Sanity Check\n",
    "## octads\n",
    "GOLAY_octads = [w for w in GOLAY if np.count_nonzero(w) == 8]\n",
    "print(\"Are there 759 octads?:\", len(GOLAY_octads) == 759)\n",
    "## dodecads\n",
    "GOLAY_dodecads = [w for w in GOLAY if np.count_nonzero(w) == 12]\n",
    "print(\"Are there 2576 dodecads?:\", len(GOLAY_dodecads) == 2576)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5ddb4a9b-95de-4bb2-877b-87280080eff1",
   "metadata": {},
   "source": [
    "# The cocycle factor \\varepsilon(k, k')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f789ca82",
   "metadata": {},
   "source": [
    "### the basis of 2sqrt(2) * (odd Leech lattice O_24 from G_24)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "44c043d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]\n",
      "[0 0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0]\n",
      "[0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0]\n",
      "[0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0]\n",
      "[0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0]\n",
      "[0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0]\n",
      "[0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0]\n",
      "[0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0]\n",
      "[0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0]\n",
      "[0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0]\n",
      "[0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0]\n",
      "[2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n"
     ]
    }
   ],
   "source": [
    "# odd Leech lattice O_24 from G_24\n",
    "# O_24 = ((1/sqrt(2))G_24 + sqrt(2)Z^24_+) \\cup ((1/2sqrt(2))(1, ... ,1) + (1/sqrt(2))G_24 + sqrt(2)Z^24_+)\n",
    "\n",
    "# the basis of 2sqrt(2) * O_24\n",
    "T = 2\n",
    "F = 0\n",
    "ODDLEECH_BASIS = np.array([\n",
    "    [1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1], # 2sqrt(2)*e0; e0 @ e0 = odd\n",
    "    \n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F], # 2sqrt(2)*e1\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F], # 2sqrt(2)*e2\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F], # 2sqrt(2)*e3\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F], # 2sqrt(2)*e11\n",
    "\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0], # 2sqrt(2)*e12\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [8,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0] # 2sqrt(2)*e23\n",
    "])\n",
    "\n",
    "for b in ODDLEECH_BASIS:\n",
    "    print(b)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0103a748-26c0-49cd-9b9d-87925d54e2c8",
   "metadata": {},
   "source": [
    "### fuction to calculate the components of a vector in O_24 with respect to the basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "08fc4c2f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[ 4. -4.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.]\n"
     ]
    }
   ],
   "source": [
    "# return the component [c_0, ..., c_23] of v = 2sqrt(2) * (lattice point in O_24) = 2sqrt(2) * (c_0e_0+...+c_23e_23)\n",
    "def component(v):\n",
    "    copy_of_v = np.array([v[i] for i in range(24)])\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans[i] = copy_of_v[23-i] / ODDLEECH_BASIS[i][23-i]\n",
    "        copy_of_v = copy_of_v - ans[i] * ODDLEECH_BASIS[i]\n",
    "    if np.count_nonzero(copy_of_v) != 0:\n",
    "        print(\"fail to decompose!\")\n",
    "        return copy_of_v\n",
    "    else:\n",
    "        return ans\n",
    "    \n",
    "# return 2sqrt(2) * (c_0e_0+...+c_23e_23) for c = [c_0, ... ,c_23]\n",
    "def comp_to_vec(c):\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans = ans + c[i] * ODDLEECH_BASIS[i]\n",
    "    return ans\n",
    "    \n",
    "### Sanity Check\n",
    "print(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0]))\n",
    "print(comp_to_vec(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f55cafc0-df2f-40da-84a5-9a453f2a894c",
   "metadata": {},
   "source": [
    "### the intersection form of O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "13da1624-4507-4317-9bf4-864d4541fefd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[3. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.]\n",
      " [2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 1. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 1. 2. 1. 1. 2. 1. 1. 2. 2. 2. 2. 2.]\n",
      " [1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 1. 1. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 1. 1. 1. 1. 1. 0. 0. 1. 0. 1. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 1. 1. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 1. 1. 1. 1. 1. 0. 0. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 1. 1. 1. 1. 1. 0. 1. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 8.]]\n"
     ]
    }
   ],
   "source": [
    "# the intersection form of the basis of O_24\n",
    "INTERSECTION_FORM = ODDLEECH_BASIS @ ODDLEECH_BASIS.T / 8\n",
    "print(INTERSECTION_FORM)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c5a6951b-1ed1-4028-9c5e-159d4e1dc06c",
   "metadata": {},
   "source": [
    "### function to calculate the cocycle factor \\varepsilon(k, k') of k, k' in O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "54c2750b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0\n",
      "-1.0\n"
     ]
    }
   ],
   "source": [
    "# return k_1 * k_2 (mod 2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def ast_prod(v1, v2):\n",
    "    v1_comp = component(v1)\n",
    "    v2_comp = component(v2)\n",
    "    ans = 0\n",
    "    for i in range(24):\n",
    "        for j in range(i):\n",
    "            ans = ans + v1_comp[i] * v2_comp[j] * INTERSECTION_FORM[i][j]\n",
    "    return ans\n",
    "\n",
    "# return the cocycle factor \\varepsilon(k_1, k_2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def cocycle_factor(v1, v2):\n",
    "    return (-1) ** ast_prod(v1, v2)\n",
    "\n",
    "### Sanity Check\n",
    "print(ast_prod(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))\n",
    "print(cocycle_factor(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ddbea330",
   "metadata": {},
   "source": [
    "# Calculate OPEs of the candidate of supercurrents"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c2585eac-8623-4174-abc7-d7126dab0882",
   "metadata": {},
   "source": [
    "### the candidate of supercurrents"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7f9ec193",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# (-1)^codeword in 2sqrt(2)*O_24\n",
    "weight_three_halves = [1-2*x for x in GOLAY]\n",
    "# the candidate of supercurrent G^+(z) = (8sqrt(2))^{-1} \\sum_{v = (-1)^codeword s.t. v_0 = 1} V_{v/2sqrt(2)}(z)\n",
    "G_p = [v for v in weight_three_halves if v[0]==1]\n",
    "# the candidate of supercurrent G^-(z) = (8sqrt(2))^{-1} \\sum_{v = (-1)^codeword s.t. v_0 = -1} V_{v/2sqrt(2)}(z)\n",
    "G_m = [v for v in weight_three_halves if v[0]==-1]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1b427632-34cd-4aa4-b26f-c0aac5c3fb71",
   "metadata": {},
   "source": [
    "### G^+G^+ OPE (caution: it may take more than 15 minutes)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "aca1115d-02a8-46a4-98f3-d83b49595801",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate G^+G^+ OPE.\n",
    "## key is v1+v2 appearing as V_{(v1+v2)/2sqrt(2)}(z)\n",
    "## value is the list of cocycle factors \\varepsilon(v1/2sqrt(2), v2/2sqrt(2))\n",
    "OPE_pp = {}\n",
    "for v1 in G_p:\n",
    "    for v2 in G_p:\n",
    "        v_sum = tuple((v1 + v2))\n",
    "        if v_sum in OPE_pp:\n",
    "            OPE_pp[v_sum].append(cocycle_factor(v1, v2))\n",
    "        else:\n",
    "            OPE_pp[v_sum] = [cocycle_factor(v1, v2)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "2d14151c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out OPE_pp to txt file\n",
    "f = open('OPE_pp.txt', 'a')\n",
    "for key in OPE_pp:\n",
    "    print(key, \":\", OPE_pp[key], \",\", file=f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ffc4a27b-38a0-4945-adf2-2310f7bb4496",
   "metadata": {},
   "source": [
    "### observe G^+G^+ ~ 0 is not achieved"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "8e93c0f9-6ade-4d41-8639-82ec055010cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Any key v in OPE_pp is in the form of (2 or -2 at the places of non-zero entries of a codeword) in 2sqrt(2)*O_24.\n",
    "# If and only if the codeword is 0...0, it contributes to the 1/z^3 term as a constant, 1/z^2 term as \\partial X(z), and 1/z term as \\partial^2 X(z) and (\\partial X(z))^2.\n",
    "# Such term does not appear because always v_0 = (v1)_0 + (v2)_0 = 1 + 1 in G^+G^+ OPE.\n",
    "# If and only if the codeword is octad, V_{v/2sqrt(2)}(z) is the vertex operator of weight 2, and appears in the 1/z term of the OPE.\n",
    "# Such terms should vanish to achieve G^+G^+ ~ 0.\n",
    "\n",
    "OPE_pp_disallowed_weight_two = {v : sum(OPE_pp[v]) for v in OPE_pp if v.count(2) + v.count(-2) == 8}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "bb58e5fa-32c7-4f7e-896e-b28efeda61f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out OPE_pp_disallowed_weight_two to txt file\n",
    "f = open('OPE_pp_disallowed_weight_two.txt', 'a')\n",
    "for key in OPE_pp_disallowed_weight_two:\n",
    "    print(key, \":\", OPE_pp_disallowed_weight_two[key], \",\", file=f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "c36c30b1-3999-4298-8cfa-3630c8e9d5b3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "32.0\n"
     ]
    }
   ],
   "source": [
    "# For example, OPE_pp_disallowed_weight_two[(2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2)] is nonzero.\n",
    "print(OPE_pp_disallowed_weight_two[(2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2)])\n",
    "# So the OPE G^+G^+ ~ 0 is not achieved."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "49ed8af9-75a6-45f5-8e32-6d4304c1edb8",
   "metadata": {},
   "source": [
    "### G^+G^- OPE (caution: it may take more than 15 minutes)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "846fee80-94dd-477a-a15d-1fb4c98d47f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate G^+G^- OPE.\n",
    "## key is v1+v2 appearing as V_{(v1+v2)/2sqrt(2)}(z)\n",
    "## value is the list of cocycle factors \\varepsilon(v1/2sqrt(2), v2/2sqrt(2))\n",
    "OPE_pm = {}\n",
    "for v1 in G_p:\n",
    "    for v2 in G_m:\n",
    "        v_sum = tuple((v1 + v2))\n",
    "        if v_sum in OPE_pm:\n",
    "            OPE_pm[v_sum].append(cocycle_factor(v1, v2))\n",
    "        else:\n",
    "            OPE_pm[v_sum] = [cocycle_factor(v1, v2)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "6e169fed-664a-4e1e-8ab7-179888247fce",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out OPE_pm to txt file\n",
    "f = open('OPE_pm.txt', 'a')\n",
    "for key in OPE_pm:\n",
    "    print(key, \":\", OPE_pm[key], \",\", file=f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e4b6e46-2c50-4a21-8cf8-dc238acdfaba",
   "metadata": {},
   "source": [
    "### observe G^+G^- OPE contains unnecessary 1/z terms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "0b6c7117-cff7-4b33-9be3-36ffbe90bd77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "the coefficient of the 1/z^3 term is 16.0 ; this is no problem.\n"
     ]
    }
   ],
   "source": [
    "# Any key v in OPE_pm is in the form of (2 or -2 at the places of non-zero entries of a codeword) in 2sqrt(2)*O_24.\n",
    "# If and only if the codeword is 0...0, it contributes to the 1/z^3 term as a constant, 1/z^2 term as \\partial X(z), and 1/z term as \\partial^2 X(z) and (\\partial X(z))^2.\n",
    "# Such terms are acceptable in G^+G^- OPE.\n",
    "# In fact, the coefficient of the 1/z^3 term is sum(OPE_pm[(0,...,0)]) / (8sqrt(2))^2 :\n",
    "print(\"the coefficient of the 1/z^3 term is\", sum(OPE_pm[(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)]) / 128, \"; this is no problem.\")\n",
    "# and this is equal to 2c/3 = 16."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "f88981d9-6584-408b-b75c-54ef3c143100",
   "metadata": {},
   "outputs": [],
   "source": [
    "# If and only if the codeword is octad, V_{v/2sqrt(2)}(z) is the vertex operator of weight 2, and appears in the 1/z term of the OPE.\n",
    "# Such terms should vanish to achieve the correct G^+G^- OPE.\n",
    "\n",
    "OPE_pm_disallowed_weight_two = {v : sum(OPE_pm[v]) for v in OPE_pm if v.count(2) + v.count(-2) == 8}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "141061e9-9ede-4484-9347-5c0fac682b36",
   "metadata": {},
   "outputs": [],
   "source": [
    "# write out OPE_pm_disallowed_weight_two to txt file\n",
    "f = open('OPE_pm_disallowed_weight_two.txt', 'a')\n",
    "for key in OPE_pm_disallowed_weight_two:\n",
    "    print(key, \":\", OPE_pm_disallowed_weight_two[key], \",\", file=f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "9d2d5c4c-e997-4360-9001-663db4a67ed1",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(nonvanishing_pairs) == 16 ?: True \n",
      "\n",
      "pair 0\n",
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]\n",
      "[-1 -1 -1  1  1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 1\n",
      "[ 1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1  1]\n",
      "[-1  1 -1  1  1 -1  1 -1  1  1 -1  1  1  1  1 -1  1 -1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 2\n",
      "[ 1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1  1  1  1  1]\n",
      "[-1  1  1  1  1 -1  1  1  1 -1  1  1 -1 -1 -1  1  1 -1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, 0.0, 1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, -4.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 3\n",
      "[ 1  1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1]\n",
      "[-1 -1  1  1  1 -1 -1  1 -1  1  1 -1  1  1  1  1  1 -1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 4\n",
      "[ 1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1  1]\n",
      "[-1 -1 -1  1  1  1  1  1  1  1 -1 -1  1 -1 -1  1  1  1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 5\n",
      "[ 1 -1  1  1  1 -1  1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1  1  1  1  1  1]\n",
      "[-1  1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1  1  1  1  1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, -1.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 1.0, -3.0, 0.0, 2.0, -1.0, -1.0, 2.0, -1.0, -1.0, 1.0, 1.0, 0.0, 1.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 6\n",
      "[ 1 -1 -1  1  1 -1  1  1  1 -1 -1 -1 -1  1  1  1  1 -1  1  1  1  1  1  1]\n",
      "[-1  1  1  1  1  1 -1 -1 -1  1  1  1  1 -1 -1 -1  1  1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 7\n",
      "[ 1  1 -1  1  1 -1 -1  1 -1  1 -1  1  1 -1 -1  1  1 -1  1  1  1  1  1  1]\n",
      "[-1 -1  1  1  1  1  1 -1  1 -1  1 -1 -1  1  1 -1  1  1  1 -1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 2.0, 1.0, -2.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 2.0, -3.0, -1.0, 3.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 8\n",
      "[ 1  1  1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1]\n",
      "[-1 -1 -1  1  1 -1 -1  1  1  1  1  1 -1 -1  1 -1  1  1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 9\n",
      "[ 1 -1  1  1  1  1 -1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1 -1  1  1  1  1]\n",
      "[-1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1  1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, -2.0, 1.0, 1.0, 0.0, 1.0, 1.0, -1.0, 0.0, 1.0, 1.0, 1.0, 1.0, -3.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 10\n",
      "[ 1 -1 -1  1  1  1 -1  1  1 -1  1  1  1  1 -1 -1  1 -1  1 -1  1  1  1  1]\n",
      "[-1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 11\n",
      "[ 1  1 -1  1  1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1]\n",
      "[-1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0, -3.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 12\n",
      "[ 1  1  1  1  1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1]\n",
      "[-1 -1 -1  1  1  1  1 -1 -1 -1  1  1  1 -1  1  1  1 -1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 2.0, -2.0, -1.0, 2.0, 0.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 1.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 13\n",
      "[ 1 -1  1  1  1 -1  1  1 -1 -1 -1  1  1 -1  1 -1  1  1  1 -1  1  1  1  1]\n",
      "[-1  1 -1  1  1  1 -1 -1  1  1  1 -1 -1  1 -1  1  1 -1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 1.0, -2.0, 0.0, 2.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 14\n",
      "[ 1 -1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1 -1  1  1  1  1 -1  1  1  1  1]\n",
      "[-1  1  1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, -2.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n",
      "pair 15\n",
      "[ 1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1  1 -1  1  1  1  1]\n",
      "[-1 -1  1  1  1  1  1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1  1]\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 2.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 1.0, 0.0, 1.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# For example, OPE_pm_disallowed_weight_two[(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 2)] =16 is nonzero.\n",
    "# Check this more explicitly.\n",
    "\n",
    "nonvanishing_pairs = []\n",
    "for i in range(len(G_p)):\n",
    "    for j in range(len(G_m)):\n",
    "        if np.all(G_p[i] + G_m[j] == np.array((0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 2))):\n",
    "            nonvanishing_pairs.append([G_p[i], G_m[j]])\n",
    "\n",
    "print(\"len(nonvanishing_pairs) == 16 ?:\", len(nonvanishing_pairs) == 16, \"\\n\")\n",
    "for i in range(len(nonvanishing_pairs)):\n",
    "    print(\"pair\", i)\n",
    "    print(nonvanishing_pairs[i][0])\n",
    "    print(nonvanishing_pairs[i][1])\n",
    "    print(\"component\")\n",
    "    print(component(nonvanishing_pairs[i][0]))\n",
    "    print(component(nonvanishing_pairs[i][1]))\n",
    "    print(\"cocycle factor\")\n",
    "    print(cocycle_factor(nonvanishing_pairs[i][0], nonvanishing_pairs[i][1]))\n",
    "    print(\"\")\n",
    "\n",
    "# So the correct G^+G^- OPE is not achieved."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "318933b5-81a6-4634-be96-880312a8e4b9",
   "metadata": {},
   "source": [
    "# Compute the conditions for M_23 invariant supercurrent G^+(z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "c567b243-2a3d-4cce-a2c1-764aeb3dcbea",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(pairs) == 16 ?: True \n",
      "\n",
      "pair 0\n",
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1] from codeword of weight 0\n",
      "[ 1 -1  1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1  1 -1 -1 -1 -1 -1  1  1  1  1] from codeword of weight 16\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 1\n",
      "[ 1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1  1  1  1 -1 -1  1  1 -1  1  1  1 -1 -1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 1.0, 1.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 2\n",
      "[ 1 -1  1  1 -1 -1  1 -1  1 -1  1  1 -1 -1  1  1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1  1 -1  1 -1  1 -1  1  1  1  1 -1  1 -1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 1.0, 1.0, -1.0, 1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, -3.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 1.0, -1.0, 1.0, 0.0, -1.0, -1.0, -1.0, -1.0, -1.0, 2.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 3\n",
      "[ 1 -1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1 -1 -1  1 -1 -1  1  1  1  1 -1  1  1  1 -1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 4\n",
      "[ 1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1 -1  1  1  1  1  1 -1  1  1 -1  1  1 -1  1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 5\n",
      "[ 1  1  1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1 -1 -1 -1  1  1  1  1  1  1  1 -1 -1  1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, -2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -2.0, 1.0, 3.0, -2.0, -1.0, 3.0, 0.0, -1.0, 2.0, 0.0, -2.0, 0.0, 0.0, -1.0, -1.0, 1.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 6\n",
      "[ 1 -1  1  1 -1  1 -1  1 -1  1  1  1  1 -1  1 -1 -1 -1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 2.0, -2.0, -1.0, 2.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 7\n",
      "[ 1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1 -1 -1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1 -1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, -2.0, -1.0, 3.0, 0.0, -1.0, 2.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 8\n",
      "[ 1  1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1 -1 -1  1  1  1  1  1  1 -1  1  1 -1  1 -1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 9\n",
      "[ 1  1  1 -1 -1 -1  1  1 -1 -1  1  1  1  1  1 -1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1  1 -1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, -1.0, -1.0, -1.0, -1.0, -1.0, 2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, -2.0, 1.0, 1.0, 0.0, 1.0, 1.0, -1.0, 0.0, 1.0, 1.0, 1.0, 1.0, -3.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 10\n",
      "[ 1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1  1  1 -1  1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, -1.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, -1.0, 2.0, 0.0, -2.0, 1.0, 2.0, -1.0, 1.0, 2.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, -3.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 11\n",
      "[ 1 -1  1 -1  1  1  1 -1 -1  1  1  1 -1 -1  1 -1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1 -1 -1 -1  1  1 -1 -1  1  1  1  1  1 -1 -1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 2.0, 0.0, -2.0, 1.0, 1.0, -1.0, 1.0, 2.0, -1.0, -1.0, 0.0, 0.0, 0.0, 1.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 12\n",
      "[ 1  1  1  1  1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, -1.0, -1.0, 1.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 13\n",
      "[ 1  1  1 -1 -1  1 -1 -1  1  1  1  1 -1  1  1  1 -1 -1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1 -1  1  1 -1 -1 -1  1  1 -1  1 -1  1  1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 1.0, -2.0, 0.0, 2.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 14\n",
      "[ 1 -1  1  1 -1  1  1 -1  1 -1 -1  1  1  1  1 -1  1 -1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1 -1 -1  1 -1  1  1  1 -1 -1  1  1 -1  1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 2.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 0.0, -2.0, -1.0, -1.0, -2.0, 3.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 2.0, 0.0, -4.0, 1.0, 3.0, -1.0, 0.0, 3.0, -1.0, -1.0, 2.0, 1.0, 1.0, 2.0, -4.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 15\n",
      "[ 1 -1  1 -1  1 -1 -1  1  1 -1  1  1  1 -1  1  1  1 -1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1 -1  1  1 -1 -1  1 -1  1 -1  1  1 -1 -1  1  1 -1  1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 0.0, -1.0, -1.0, 0.0, -1.0, 1.0]\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 2.0, 2.0, -4.0, 0.0, 3.0, -1.0, -1.0, 3.0, 0.0, -1.0, 1.0, 1.0, 0.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# the condition from the pairs (-1)^w, (-1)^w' satisfying (-1)^w + (-1)^w' = (2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 2, 2)\n",
    "\n",
    "pairs = []\n",
    "for i in range(len(G_p)):\n",
    "    for j in range(i, len(G_p)):\n",
    "        if np.all(G_p[i] + G_p[j] == np.array((2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 2, 2))):\n",
    "            pairs.append([G_p[i], G_p[j]])\n",
    "\n",
    "print(\"len(pairs) == 16 ?:\", len(pairs) == 16, \"\\n\")\n",
    "for i in range(len(pairs)):\n",
    "    print(\"pair\", i)\n",
    "    print(pairs[i][0], \"from codeword of weight\", list(pairs[i][0]).count(-1))\n",
    "    print(pairs[i][1], \"from codeword of weight\", list(pairs[i][1]).count(-1))\n",
    "    print(\"component\")\n",
    "    print(component(pairs[i][0]))\n",
    "    print(component(pairs[i][1]))\n",
    "    print(\"cocycle factor\")\n",
    "    print(cocycle_factor(pairs[i][0], pairs[i][1]))\n",
    "    print(\"cocycle factor for swapped pair\") # Theoretically, \\varepsilon(k, k')\\varepsilon(k', k) = (-1)^{k \\cdot k' + |k|^2*|k'|^2} = (-1)^{-1 + 3*3} = 1 in this case.\n",
    "    print(cocycle_factor(pairs[i][1], pairs[i][0]))\n",
    "    print(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "5839c9f2-4a49-4906-ae23-688295e9c5fd",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(pairs) == 16 ?: True \n",
      "\n",
      "pair 0\n",
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1] from codeword of weight 0\n",
      "[ 1 -1 -1 -1  1  1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1  1 -1  1  1  1] from codeword of weight 16\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 1\n",
      "[ 1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1 -1 -1  1  1  1 -1  1  1 -1  1  1  1  1 -1 -1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 2\n",
      "[ 1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1  1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 2.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0, 1.0, -4.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 3\n",
      "[ 1  1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1  1  1 -1  1 -1  1  1 -1  1  1  1  1 -1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 4\n",
      "[ 1 -1 -1 -1  1  1 -1 -1  1  1  1  1  1 -1 -1  1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 5\n",
      "[ 1  1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1  1 -1  1  1  1 -1  1  1 -1 -1 -1  1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, -1.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 2.0, 1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 6\n",
      "[ 1  1  1 -1  1  1  1  1 -1  1 -1 -1  1 -1 -1 -1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1 -1  1  1  1 -1 -1  1 -1  1  1 -1  1  1  1  1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 7\n",
      "[ 1 -1  1 -1  1  1 -1  1  1 -1 -1  1 -1  1  1 -1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1 -1  1  1  1  1 -1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, -2.0, 2.0, 1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 8\n",
      "[ 1  1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1 -1 -1  1  1  1  1  1  1  1 -1 -1  1 -1 -1  1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 9\n",
      "[ 1 -1  1  1  1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1 -1 -1  1  1 -1  1 -1 -1  1  1  1 -1  1 -1  1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 1.0, -2.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 10\n",
      "[ 1 -1 -1  1  1  1  1  1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1  1 -1 -1 -1  1 -1  1 -1  1 -1  1  1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 2.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 1.0, 0.0, 1.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 11\n",
      "[ 1  1 -1  1  1  1 -1  1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1  1  1  1 -1  1 -1 -1 -1  1 -1  1  1  1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, -1.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 1.0, -3.0, 0.0, 2.0, -1.0, -1.0, 2.0, -1.0, -1.0, 1.0, 1.0, 0.0, 1.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 12\n",
      "[ 1 -1 -1 -1  1  1  1  1 -1 -1 -1  1  1  1 -1  1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1  1  1  1 -1 -1  1  1  1 -1 -1 -1  1 -1 -1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 2.0, -1.0, -1.0, 1.0, -1.0, -1.0, 1.0, 0.0, -1.0, -1.0, -1.0, -2.0, 3.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 2.0, -2.0, -2.0, 2.0, 1.0, -1.0, 2.0, 1.0, -1.0, 1.0, 2.0, 1.0, 1.0, 2.0, -5.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 13\n",
      "[ 1  1 -1 -1  1  1 -1  1  1  1 -1 -1 -1 -1  1  1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1  1  1  1 -1 -1 -1  1  1  1  1 -1 -1 -1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 14\n",
      "[ 1  1  1 -1  1  1 -1 -1  1 -1  1 -1  1  1 -1 -1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1 -1  1  1  1  1  1 -1  1 -1  1 -1 -1  1  1 -1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 2.0, 2.0, -2.0, 0.0, 1.0, -1.0, -1.0, 1.0, 0.0, -1.0, -1.0, -1.0, -2.0, 3.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 2.0, -3.0, -2.0, 3.0, 0.0, -1.0, 2.0, 1.0, -1.0, 1.0, 2.0, 1.0, 1.0, 2.0, -5.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 15\n",
      "[ 1 -1  1 -1  1  1  1 -1 -1  1  1  1 -1 -1  1 -1  1  1 -1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1 -1  1  1  1 -1  1  1 -1 -1 -1  1  1 -1  1 -1  1  1  1 -1  1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0]\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, -2.0, 1.0, 1.0, -2.0, 0.0, 2.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, 1.0, -2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# the condition from the pairs (-1)^w, (-1)^w' satisfying (-1)^w + (-1)^w' = (2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2)\n",
    "\n",
    "pairs = []\n",
    "for i in range(len(G_p)):\n",
    "    for j in range(i, len(G_p)):\n",
    "        if np.all(G_p[i] + G_p[j] == np.array((2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2))):\n",
    "            pairs.append([G_p[i], G_p[j]])\n",
    "\n",
    "print(\"len(pairs) == 16 ?:\", len(pairs) == 16, \"\\n\")\n",
    "for i in range(len(pairs)):\n",
    "    print(\"pair\", i)\n",
    "    print(pairs[i][0], \"from codeword of weight\", list(pairs[i][0]).count(-1))\n",
    "    print(pairs[i][1], \"from codeword of weight\", list(pairs[i][1]).count(-1))\n",
    "    print(\"component\")\n",
    "    print(component(pairs[i][0]))\n",
    "    print(component(pairs[i][1]))\n",
    "    print(\"cocycle factor\")\n",
    "    print(cocycle_factor(pairs[i][0], pairs[i][1]))\n",
    "    print(\"cocycle factor for swapped pair\") # Theoretically, \\varepsilon(k, k')\\varepsilon(k', k) = (-1)^{k \\cdot k' + |k|^2*|k'|^2} = (-1)^{-1 + 3*3} = 1 in this case.\n",
    "    print(cocycle_factor(pairs[i][1], pairs[i][0]))\n",
    "    print(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "d7153740-4430-4324-bfa2-6a08528d4476",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(pairs) == 16 ?: True \n",
      "\n",
      "pair 0\n",
      "[ 1 -1  1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1  1 -1 -1  1  1  1  1  1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1  1  1 -1 -1 -1  1 -1  1  1 -1 -1  1  1 -1 -1 -1 -1 -1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 0.0, 2.0, 0.0, -2.0, 2.0, 2.0, -1.0, 1.0, 2.0, -2.0, -1.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 1\n",
      "[ 1 -1  1  1 -1 -1  1 -1  1 -1  1  1 -1 -1  1  1 -1  1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1  1  1 -1  1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1  1 -1 -1 -1 -1 -1  1  1] from codeword of weight 16\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 1.0, 1.0, -1.0, 1.0, 1.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, -3.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 4.0, 0.0, -2.0, 2.0, 0.0, -3.0, 0.0, 0.0, -2.0, -2.0, -1.0, -2.0, 4.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 2\n",
      "[ 1  1  1  1  1 -1 -1 -1 -1 -1  1  1 -1  1  1 -1  1 -1  1  1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1 -1 -1 -1  1 -1  1 -1 -1 -1 -1 -1 -1  1 -1  1 -1 -1 -1 -1  1  1] from codeword of weight 16\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, -1.0, 2.0, 1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 0.0, -1.0, -1.0, 0.0, -1.0, 1.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 3\n",
      "[ 1  1  1 -1  1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1  1 -1 -1  1  1  1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1  1 -1 -1  1 -1 -1 -1  1  1 -1  1  1 -1  1  1 -1 -1 -1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -2.0, 0.0, 1.0, -1.0, 0.0, 2.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0, 1.0, -3.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 0.0, 0.0, 0.0, 1.0, 0.0, -1.0, 1.0, 2.0, 0.0, 0.0, 1.0, -1.0, -2.0, 0.0, -1.0, -2.0, -1.0, -1.0, -2.0, 4.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 4\n",
      "[ 1 -1  1 -1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1  1 -1 -1 -1 -1 -1  1  1  1  1] from codeword of weight 16\n",
      "[ 1  1  1  1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1 -1 -1  1  1] from codeword of weight 8\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 1.0, 1.0, -2.0, 0.0, 2.0, 0.0, 0.0, 2.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 2.0, -2.0, -2.0, 4.0, 1.0, -3.0, 1.0, 1.0, -4.0, 0.0, 1.0, -1.0, -1.0, 0.0, -1.0, 2.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 5\n",
      "[ 1 -1  1  1 -1 -1 -1 -1  1 -1  1 -1 -1  1 -1  1  1 -1 -1 -1  1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1 -1  1 -1  1 -1 -1 -1 -1  1 -1 -1  1 -1 -1  1  1  1 -1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 1.0, 0.0, -1.0, 1.0, 0.0, -1.0, 1.0, 1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, -1.0, 1.0, 0.0, -2.0, 2.0, 2.0, -2.0, 0.0, 1.0, -2.0, 0.0, 1.0, 0.0, -1.0, 0.0, 0.0, 0.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 6\n",
      "[ 1  1  1  1  1 -1  1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1  1 -1 -1  1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1 -1 -1 -1 -1 -1  1 -1 -1  1 -1  1  1  1  1 -1  1  1 -1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -2.0, 0.0, 2.0, -2.0, -1.0, 3.0, 0.0, -1.0, 2.0, 1.0, -1.0, 1.0, 1.0, 0.0, 0.0, -2.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 3.0, -1.0, -3.0, 4.0, 2.0, -4.0, 1.0, 2.0, -4.0, -1.0, 1.0, -2.0, -2.0, 0.0, -1.0, 3.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 7\n",
      "[ 1  1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1  1  1  1  1 -1 -1  1  1  1  1] from codeword of weight 8\n",
      "[ 1 -1  1  1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1 -1  1  1 -1 -1  1  1] from codeword of weight 16\n",
      "component\n",
      "[1.0, 0.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 2.0, -2.0, -1.0, 2.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 0.0, 0.0, 0.0, 1.0]\n",
      "[1.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, -1.0, 2.0, -1.0, -3.0, 4.0, 2.0, -3.0, 1.0, 2.0, -3.0, 0.0, 2.0, -1.0, -1.0, 0.0, -1.0, 0.0]\n",
      "cocycle factor\n",
      "-1.0\n",
      "cocycle factor for swapped pair\n",
      "-1.0\n",
      "\n",
      "pair 8\n",
      "[ 1  1  1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1  1  1  1  1 -1  1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1  1  1 -1  1 -1  1 -1 -1  1 -1  1 -1 -1 -1 -1  1 -1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -2.0, 0.0, 1.0, 0.0, 0.0, 1.0, -1.0, -1.0, 0.0, 0.0, 0.0, 1.0, 1.0, -1.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 1.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 1.0, 0.0, -1.0, -1.0, -1.0, -2.0, 2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 9\n",
      "[ 1  1  1  1 -1 -1 -1 -1  1 -1 -1  1 -1  1 -1 -1 -1  1 -1  1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1 -1  1 -1  1 -1 -1 -1  1 -1 -1 -1  1  1  1 -1  1 -1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 0.0, 0.0, -1.0, 1.0, 1.0, -1.0, -1.0, 2.0, 0.0, -1.0, 1.0, 0.0, -2.0, 0.0, 0.0, -1.0, -1.0, 0.0, -1.0, 2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 10\n",
      "[ 1 -1  1  1  1 -1  1 -1 -1 -1 -1  1 -1 -1 -1  1  1 -1 -1  1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1 -1 -1 -1 -1 -1  1 -1  1 -1 -1  1  1 -1 -1  1  1 -1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 0.0, 2.0, -1.0, -3.0, 2.0, 2.0, -2.0, 1.0, 2.0, -2.0, 0.0, 1.0, 0.0, 0.0, 1.0, 0.0, -2.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 2.0, 0.0, -1.0, 1.0, 0.0, -1.0, 0.0, 0.0, -1.0, -1.0, -1.0, -1.0, -1.0, 3.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 11\n",
      "[ 1 -1  1 -1  1 -1  1 -1  1 -1  1 -1 -1  1  1 -1 -1 -1 -1  1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1  1 -1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1  1  1  1  1 -1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, 0.0, 1.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, -2.0, 0.0, 2.0, 0.0, -1.0, 1.0, -1.0, -2.0, 0.0, 0.0, -1.0, 0.0, 0.0, -1.0, 2.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 12\n",
      "[ 1  1  1 -1 -1 -1  1 -1 -1 -1  1  1 -1  1 -1  1 -1 -1  1 -1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1  1  1 -1 -1 -1  1 -1 -1 -1 -1 -1  1 -1  1  1 -1  1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -2.0, 1.0, 2.0, -2.0, -2.0, 3.0, 1.0, -1.0, 2.0, 1.0, -1.0, 0.0, 1.0, 0.0, 1.0, 2.0, -4.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 2.0, 0.0, -3.0, 1.0, 4.0, -2.0, -2.0, 2.0, -1.0, -3.0, 1.0, 0.0, -2.0, -1.0, -1.0, -3.0, 5.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 13\n",
      "[ 1  1  1  1 -1 -1  1 -1  1 -1 -1 -1 -1 -1  1 -1  1 -1  1 -1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1 -1  1 -1  1 -1 -1 -1 -1 -1  1  1 -1  1 -1  1 -1  1 -1  1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, -1.0, 1.0, 0.0, -1.0, 0.0, 2.0, -2.0, -2.0, 2.0, 1.0, -1.0, 2.0, 1.0, -1.0, 0.0, 1.0, 1.0, 1.0, 2.0, -4.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 1.0, -1.0, -1.0, 1.0, 1.0, -3.0, 1.0, 4.0, -1.0, -2.0, 2.0, -1.0, -3.0, 1.0, 0.0, -2.0, -2.0, -1.0, -3.0, 5.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 14\n",
      "[ 1 -1  1  1  1 -1 -1 -1 -1 -1 -1 -1 -1  1  1  1 -1  1  1 -1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1 -1 -1 -1  1 -1  1 -1  1  1 -1 -1 -1 -1  1 -1 -1  1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -2.0, 0.0, 3.0, -1.0, -4.0, 2.0, 2.0, -2.0, 1.0, 2.0, -2.0, -1.0, 2.0, 1.0, 1.0, 2.0, -3.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 2.0, 1.0, -4.0, 0.0, 6.0, -1.0, -3.0, 3.0, 0.0, -4.0, 2.0, 1.0, -3.0, -2.0, -1.0, -3.0, 4.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n",
      "pair 15\n",
      "[ 1 -1  1 -1  1 -1 -1 -1  1 -1  1  1 -1 -1 -1 -1  1  1  1 -1 -1  1  1  1] from codeword of weight 12\n",
      "[ 1  1  1  1 -1 -1  1 -1 -1 -1 -1 -1 -1  1  1  1 -1 -1 -1  1  1 -1  1  1] from codeword of weight 12\n",
      "component\n",
      "[1.0, 0.0, 0.0, -1.0, -1.0, 1.0, 1.0, -1.0, -1.0, 1.0, -1.0, -2.0, 2.0, 2.0, -1.0, 1.0, 1.0, -1.0, 0.0, 2.0, 1.0, 1.0, 1.0, -4.0]\n",
      "[1.0, 0.0, -1.0, 0.0, 1.0, -1.0, -2.0, 1.0, 2.0, -2.0, 0.0, 4.0, -1.0, -3.0, 2.0, 0.0, -3.0, 1.0, 0.0, -3.0, -2.0, -1.0, -2.0, 5.0]\n",
      "cocycle factor\n",
      "1.0\n",
      "cocycle factor for swapped pair\n",
      "1.0\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# the condition from the pairs (-1)^w, (-1)^w' satisfying (-1)^w + (-1)^w' = (2, 0, 2, 0, 0, -2, 0, -2, 0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2)\n",
    "\n",
    "pairs = []\n",
    "for i in range(len(G_p)):\n",
    "    for j in range(i, len(G_p)):\n",
    "        if np.all(G_p[i] + G_p[j] == np.array((2, 0, 2, 0, 0, -2, 0, -2, 0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2))):\n",
    "            pairs.append([G_p[i], G_p[j]])\n",
    "\n",
    "print(\"len(pairs) == 16 ?:\", len(pairs) == 16, \"\\n\")\n",
    "for i in range(len(pairs)):\n",
    "    print(\"pair\", i)\n",
    "    print(pairs[i][0], \"from codeword of weight\", list(pairs[i][0]).count(-1))\n",
    "    print(pairs[i][1], \"from codeword of weight\", list(pairs[i][1]).count(-1))\n",
    "    print(\"component\")\n",
    "    print(component(pairs[i][0]))\n",
    "    print(component(pairs[i][1]))\n",
    "    print(\"cocycle factor\")\n",
    "    print(cocycle_factor(pairs[i][0], pairs[i][1]))\n",
    "    print(\"cocycle factor for swapped pair\") # Theoretically, \\varepsilon(k, k')\\varepsilon(k', k) = (-1)^{k \\cdot k' + |k|^2*|k'|^2} = (-1)^{-1 + 3*3} = 1 in this case.\n",
    "    print(cocycle_factor(pairs[i][1], pairs[i][0]))\n",
    "    print(\"\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/find_supercurrent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "56536624",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0be8a001",
   "metadata": {},
   "source": [
    "# The binary Golay code G_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b1d414c7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "len(C) == 2**12 ?: True\n",
      "Are there 759 octads?: True\n",
      "Are there 2576 dodecads?: True\n"
     ]
    }
   ],
   "source": [
    "# the (extended) binary Golay code G24\n",
    "\n",
    "## all the 2^12 vectors of (Z_2)^12\n",
    "C = np.array([[0,0,0,0,0,0, 0,0,0,0,0,0]])\n",
    "unit = np.array([1,0,0,0,0,0, 0,0,0,0,0,0])\n",
    "for i in range(12):\n",
    "    C = np.concatenate([C, C + unit])\n",
    "    unit = np.roll(unit, 1)\n",
    "### Sanity Check\n",
    "print(\"len(C) == 2**12 ?:\", len(C) == 2**12)\n",
    "\n",
    "## Generators cited from [Conway-Sloane Ch.10 Sec.2.1. Proof of Thm.7 p.275]\n",
    "## Conway-Sloane->Python: 0->0, 1->1, ..., 22->22, inf->23.\n",
    "T = 1\n",
    "F = 0\n",
    "GOLAY_GENERATORS = np.array([\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F],\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F],\n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F],\n",
    "    \n",
    "    [T,T,T,T,T, T,T,T,T,T, T,T,T,T,T, T,T,T,T,T, T,T,T,T]\n",
    "])\n",
    "\n",
    "## Calculate G_24\n",
    "GOLAY = C @ GOLAY_GENERATORS % 2\n",
    "\n",
    "### Sanity Check\n",
    "## octads\n",
    "GOLAY_octads = [w for w in GOLAY if np.count_nonzero(w) == 8]\n",
    "print(\"Are there 759 octads?:\", len(GOLAY_octads) == 759)\n",
    "## dodecads\n",
    "GOLAY_dodecads = [w for w in GOLAY if np.count_nonzero(w) == 12]\n",
    "print(\"Are there 2576 dodecads?:\", len(GOLAY_dodecads) == 2576)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "405c8016",
   "metadata": {},
   "source": [
    "# Function for finding orthogonal dodecads"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "40683e07",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# M: symmetric matrix\n",
    "# d <= len(M)\n",
    "# Find d indices ans such that M restrected to these indices is a diagonal matrix.\n",
    "# (In particular, if the diagonal elements of M are non-zero, then M restrected to these indeces is an identity matrix under the rescaled basis.)\n",
    "\n",
    "def find_diag_submat(M, d):\n",
    "    n = len(M)\n",
    "    index_of_zero = [[i for i in range(n)]]\n",
    "    ans = []\n",
    "    depth = 0\n",
    "    \n",
    "    # Algorithm\n",
    "    # 1. Set i = index_of_zero[-1][0] and append i to ans.\n",
    "    # 2. Search the i-th row of M but only M[i][j] for j in index_of_zero[-1][1:], and collect the indices j such that M[i][j] == 0.\n",
    "    # 3. The array of such j's is appended to index_of_zero.\n",
    "    # 4. If len(ans) is still less than d, then go back to 1.\n",
    "    #    Here, if index_of_zero[-1] is empty and we cannot continue 1., then ans[-1] turns out to be inappropriate for ans. \n",
    "    #    So pop ans[-1] from ans, pop the empty array from index_of_zero, and pop index_of_zero[-1][0] from index_of_zero[-1].\n",
    "    while depth < d:\n",
    "        if index_of_zero[-1] == []:\n",
    "            if depth == 0:\n",
    "                return False\n",
    "            else:\n",
    "                index_of_zero.pop(-1)\n",
    "                index_of_zero[-1].pop(0)\n",
    "                ans.pop(-1)\n",
    "                depth -= 1\n",
    "                continue\n",
    "        ans.append(index_of_zero[-1][0])\n",
    "        depth += 1\n",
    "        index_of_zero.append([i for i in index_of_zero[-1][1:] if M[index_of_zero[-1][0]][i] == 0])\n",
    "    return ans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8c1ec095-dfa4-434a-96d5-7b8e10a8ec06",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 1]\n",
      "[0, 1, 4]\n",
      "False\n"
     ]
    }
   ],
   "source": [
    "###Sanity Check\n",
    "A = [\n",
    "    [1,0,3,4,0],\n",
    "    [0,1,8,9,0],\n",
    "    [3,8,1,5,6],\n",
    "    [4,9,5,1,2],\n",
    "    [0,0,6,2,1]\n",
    "]\n",
    "print(find_diag_submat(A, 2)) # [0, 1]\n",
    "print(find_diag_submat(A, 3)) # [0, 1, 4]\n",
    "print(find_diag_submat(A, 4)) # False"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d23400ec",
   "metadata": {},
   "source": [
    " # Find orthogonal dodecads"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ec176d3b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1  1]\n",
      " [ 1 -1  1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1  1 -1 -1  1  1  1  1  1  1  1  1]\n",
      " [ 1  1 -1 -1 -1  1 -1  1  1 -1 -1  1  1 -1 -1 -1 -1 -1 -1  1  1  1  1  1]\n",
      " [ 1 -1 -1  1  1 -1 -1 -1 -1  1  1 -1 -1 -1  1  1 -1 -1 -1  1  1  1  1  1]\n",
      " [ 1 -1 -1 -1 -1 -1  1  1  1  1  1 -1  1  1  1 -1 -1  1 -1 -1 -1 -1  1  1]\n",
      " [ 1  1 -1  1  1  1  1 -1 -1 -1 -1  1 -1  1 -1  1 -1  1 -1 -1 -1 -1  1  1]\n",
      " [ 1  1 -1 -1 -1 -1 -1 -1 -1  1  1  1  1 -1 -1  1  1  1  1 -1 -1  1 -1  1]\n",
      " [ 1 -1 -1  1  1  1 -1  1  1 -1 -1 -1 -1 -1  1 -1  1  1  1 -1 -1  1 -1  1]\n",
      " [ 1 -1  1  1  1 -1  1  1 -1  1 -1  1  1 -1 -1 -1 -1 -1  1  1 -1 -1 -1  1]\n",
      " [ 1  1  1 -1 -1  1  1 -1  1 -1  1 -1 -1 -1  1  1 -1 -1  1  1 -1 -1 -1  1]\n",
      " [ 1  1  1  1 -1 -1 -1 -1  1  1 -1  1 -1  1  1 -1  1 -1 -1 -1  1 -1 -1  1]\n",
      " [ 1 -1  1 -1  1  1 -1  1 -1 -1  1 -1  1  1 -1  1  1 -1 -1 -1  1 -1 -1  1]\n",
      " [ 1 -1 -1 -1 -1  1  1  1 -1  1 -1  1 -1 -1  1  1  1  1 -1  1  1 -1 -1 -1]\n",
      " [ 1  1 -1  1  1 -1  1 -1  1 -1  1 -1  1 -1 -1 -1  1  1 -1  1  1 -1 -1 -1]\n",
      " [ 1  1  1  1 -1 -1 -1  1 -1 -1 -1 -1  1  1  1  1 -1  1 -1  1 -1  1 -1 -1]\n",
      " [ 1 -1  1 -1  1  1 -1 -1  1  1  1  1 -1  1 -1 -1 -1  1 -1  1 -1  1 -1 -1]\n",
      " [ 1  1 -1 -1  1  1  1 -1 -1  1 -1 -1  1  1  1 -1 -1 -1  1 -1  1  1 -1 -1]\n",
      " [ 1 -1 -1  1 -1 -1  1  1  1 -1  1  1 -1  1 -1  1 -1 -1  1 -1  1  1 -1 -1]\n",
      " [ 1  1  1  1 -1  1 -1  1 -1  1  1 -1 -1 -1 -1 -1 -1  1  1 -1  1 -1  1 -1]\n",
      " [ 1 -1  1 -1  1 -1 -1 -1  1 -1 -1  1  1 -1  1  1 -1  1  1 -1  1 -1  1 -1]\n",
      " [ 1  1 -1 -1  1 -1 -1  1  1  1 -1 -1 -1  1 -1  1  1 -1  1  1 -1 -1  1 -1]\n",
      " [ 1 -1 -1  1 -1  1 -1 -1 -1 -1  1  1  1  1  1 -1  1 -1  1  1 -1 -1  1 -1]\n",
      " [ 1 -1  1  1 -1  1  1 -1  1  1 -1 -1  1 -1 -1  1  1 -1 -1 -1 -1  1  1 -1]\n",
      " [ 1  1  1 -1  1 -1  1  1 -1 -1  1  1 -1 -1  1 -1  1 -1 -1 -1 -1  1  1 -1]]\n"
     ]
    }
   ],
   "source": [
    "# Find 23 dodecads with the first entry 0, such that any two of the 24 vectors, (1,...,1) and (-1)^codeword for those dodecads, are orthogonal.\n",
    "# Then the matix consisting of these 24 vectors is the matrix form of the lattice isometry (up to multiplication of 1/(2*sqrt(6)))\n",
    "# from the odd Leech lattice constructed from a ternary code to that from the binary Golay code.\n",
    "\n",
    "## dodecads with the first entry 0\n",
    "GOLAY_dodecads_0 = [w for w in GOLAY_dodecads if w[0] == 0]\n",
    "## (-1)^dodecads\n",
    "GOLAY_dodecads_0_pm = np.array([[1-2*x for x in dodecad] for dodecad in GOLAY_dodecads_0])\n",
    "## Find the 23 dodecads.\n",
    "index_of_ortho_dodecads = find_diag_submat(GOLAY_dodecads_0_pm @ GOLAY_dodecads_0_pm.T, 23)\n",
    "\n",
    "## Make the matrix form of the lattice isometry.\n",
    "ortho_mat_from_dodecads = [[1 for i in range(24)]] # the first row is [1,...,1]\n",
    "for i in index_of_ortho_dodecads:\n",
    "    ortho_mat_from_dodecads.append(list(GOLAY_dodecads_0_pm[i]))\n",
    "print(np.matrix(ortho_mat_from_dodecads))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a26e83d4-4711-47db-be11-99c6205d6474",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 0.]\n",
      " [0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.]]\n"
     ]
    }
   ],
   "source": [
    "### Sanity Check\n",
    "print(np.matrix(ortho_mat_from_dodecads) @ np.matrix(ortho_mat_from_dodecads).T / 24) # must be the identity matrix."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b6931c6b-8fe2-440e-97b4-68d3633c74c8",
   "metadata": {},
   "source": [
    "# Check 1: cocycle factors"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f754f4f2-12dc-4acb-9227-2b93edec7783",
   "metadata": {},
   "source": [
    "## The cocycle factor \\varepsilon(k, k')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "24303ec5-776e-459e-9f2b-a2a7df14986c",
   "metadata": {},
   "source": [
    "### the basis of 2sqrt(2) * (odd Leech lattice O_24 from G_24)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "78dfcaeb-303f-41a9-b096-348f169db04f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1]\n",
      "[0 0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0]\n",
      "[0 0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0]\n",
      "[0 0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0]\n",
      "[0 0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0]\n",
      "[0 0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0]\n",
      "[0 0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0]\n",
      "[0 0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0]\n",
      "[0 0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0]\n",
      "[0 0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0]\n",
      "[0 2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0]\n",
      "[2 2 2 2 2 0 0 2 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[4 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n",
      "[8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]\n"
     ]
    }
   ],
   "source": [
    "# odd Leech lattice O_24 from G_24\n",
    "# O_24 = ((1/sqrt(2))G_24 + sqrt(2)Z^24_+) \\cup ((1/2sqrt(2))(1, ... ,1) + (1/sqrt(2))G_24 + sqrt(2)Z^24_+)\n",
    "\n",
    "# the basis of 2sqrt(2) * O_24\n",
    "T = 2\n",
    "F = 0\n",
    "ODDLEECH_BASIS = np.array([\n",
    "    [1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1, 1,1,1,1], # 2sqrt(2)*e0; e0 @ e0 = odd\n",
    "    \n",
    "    [F, F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F], # 2sqrt(2)*e1\n",
    "    [F,F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F], # 2sqrt(2)*e2\n",
    "    [F,F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F], # 2sqrt(2)*e3\n",
    "    [F,F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F],\n",
    "    [F,F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F],\n",
    "    [F, F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F],\n",
    "    [F,F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F],\n",
    "    [F,F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F],\n",
    "    [F,F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F],\n",
    "    [F, T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F],\n",
    "    [T,T,T,T,T, F,F,T,F,F, T,F,T,F,F, F,F,F,F,F, F,F,F,F], # 2sqrt(2)*e11\n",
    "\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0], # 2sqrt(2)*e12\n",
    "    [4,0,0,0, 0,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 0,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,0, 4,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,0,4, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,0,4,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [4,4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0],\n",
    "    [8,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0] # 2sqrt(2)*e23\n",
    "])\n",
    "\n",
    "for b in ODDLEECH_BASIS:\n",
    "    print(b)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b16a8815-b861-4922-b043-54bde0e203ad",
   "metadata": {},
   "source": [
    "### fuction to calculate the components of a vector in O_24 with respect to the basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1d6824c8-375f-40d1-89e5-be13bf8e8a81",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0]\n",
      "[ 4. -4.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.  0.  0.]\n"
     ]
    }
   ],
   "source": [
    "# return the component [c_0, ..., c_23] of v = 2sqrt(2) * (lattice point in O_24) = 2sqrt(2) * (c_0e_0+...+c_23e_23)\n",
    "def component(v):\n",
    "    copy_of_v = np.array([v[i] for i in range(24)])\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans[i] = copy_of_v[23-i] / ODDLEECH_BASIS[i][23-i]\n",
    "        copy_of_v = copy_of_v - ans[i] * ODDLEECH_BASIS[i]\n",
    "    if np.count_nonzero(copy_of_v) != 0:\n",
    "        print(\"fail to decompose!\")\n",
    "        return copy_of_v\n",
    "    else:\n",
    "        return ans\n",
    "    \n",
    "# return 2sqrt(2) * (c_0e_0+...+c_23e_23) for c = [c_0, ... ,c_23]\n",
    "def comp_to_vec(c):\n",
    "    ans = [0 for i in range(24)]\n",
    "    for i in range(24):\n",
    "        ans = ans + c[i] * ODDLEECH_BASIS[i]\n",
    "    return ans\n",
    "    \n",
    "### Sanity Check\n",
    "print(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0]))\n",
    "print(comp_to_vec(component([4,-4,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0])))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f282463-2cb9-4a92-be2f-2f39ee3a2020",
   "metadata": {},
   "source": [
    "### the intersection form of O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2b394ec5-daab-4091-aba1-ed72ab46f48e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[3. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1. 1.]\n",
      " [2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 1. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 1. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 1. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 2. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 2. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 2. 1. 0. 0. 1. 0. 0. 1. 1. 1. 1. 1. 0.]\n",
      " [2. 1. 1. 1. 1. 1. 1. 1. 2. 2. 2. 4. 1. 2. 1. 1. 2. 1. 1. 2. 2. 2. 2. 2.]\n",
      " [1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 1. 1. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 1. 1. 1. 1. 1. 0. 0. 1. 0. 0. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 1. 1. 1. 1. 1. 0. 0. 1. 0. 1. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 1. 1. 1. 1. 1. 0. 0. 1. 1. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 1. 1. 1. 1. 1. 0. 0. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 1. 1. 1. 1. 1. 0. 1. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 1. 1. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 1. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 1. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 1. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 2. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 2. 4. 4.]\n",
      " [1. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 2. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 4. 8.]]\n"
     ]
    }
   ],
   "source": [
    "# the intersection form of the basis of O_24\n",
    "INTERSECTION_FORM = ODDLEECH_BASIS @ ODDLEECH_BASIS.T / 8\n",
    "print(INTERSECTION_FORM)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f1fb0ff7-6358-4bd1-b3fc-ef74cb29e0b6",
   "metadata": {},
   "source": [
    "### function to calculate the cocycle factor \\varepsilon(k, k') of k, k' in O_24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "bc9ac6ce-43b7-405f-84c7-20181cf0a150",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0\n",
      "-1.0\n"
     ]
    }
   ],
   "source": [
    "# return k_1 * k_2 (mod 2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def ast_prod(v1, v2):\n",
    "    v1_comp = component(v1)\n",
    "    v2_comp = component(v2)\n",
    "    ans = 0\n",
    "    for i in range(24):\n",
    "        for j in range(i):\n",
    "            ans = ans + v1_comp[i] * v2_comp[j] * INTERSECTION_FORM[i][j]\n",
    "    return ans\n",
    "\n",
    "# return the cocycle factor \\varepsilon(k_1, k_2) for k_i = v_i/2sqrt(2) in O_24, v_i in 2sqrt(2)*O_24\n",
    "def cocycle_factor(v1, v2):\n",
    "    return (-1) ** ast_prod(v1, v2)\n",
    "\n",
    "### Sanity Check\n",
    "print(ast_prod(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))\n",
    "print(cocycle_factor(ODDLEECH_BASIS[5], 3 * ODDLEECH_BASIS[1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "83c2bf03-2a10-48aa-b34d-4af0f35044b3",
   "metadata": {},
   "source": [
    "## Check \\varepsilon(k, -k) = 1 for k = (-1)^w / 2sqrt(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "4b2786ed-32b7-4c96-bf3d-2870c29b81c0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "completed\n"
     ]
    }
   ],
   "source": [
    "# for v = (-1)^w in ortho_mat_from_dodecads, check \\varepsilon(k, -k) = 1 where k = v / 2sqrt(2).\n",
    "\n",
    "for v in ortho_mat_from_dodecads:\n",
    "    if cocycle_factor(v, [-x for x in v]) != 1:\n",
    "        print(\"failed!\")\n",
    "print(\"completed\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "01d8bfae-8545-481d-91cb-5221ce10a5e5",
   "metadata": {},
   "source": [
    "# Check 2: J(z) is in the direction of (1,0,...,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f8b4ea2c-b6fb-44b9-b0bb-d211d10f5d77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[24  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n"
     ]
    }
   ],
   "source": [
    "# J(z) is \\sum_{(-1)^w in ortho_mat_from_dodecads} (-1)^w \\cdot \\partial X(z) (up to constant multiplication).\n",
    "\n",
    "print(sum(np.array(ortho_mat_from_dodecads)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79dda21b-d63e-44f7-a03e-fb2ae40074be",
   "metadata": {},
   "source": [
    "# Check 3: T(z) is \\sum_i (\\partial X^i(z))^2 (up to constant multiplication)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "5208ff87-2520-4236-ab49-967f96333e81",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "completed\n"
     ]
    }
   ],
   "source": [
    "# T(z) is \\sum_{(-1)^w in ortho_mat_from_dodecads} ( (-1)^w \\cdot \\partial X(z) )^2 (up to constant multiplication).\n",
    "# It suffices to check that the cross terms \\parital X^i(z) \\partial X^j(z) vanish.\n",
    "\n",
    "for i in range(24):\n",
    "    for j in range(i+1, 24):\n",
    "        cross_term_ij = 0\n",
    "        for v in ortho_mat_from_dodecads:\n",
    "            cross_term_ij = cross_term_ij + v[i] * v[j]\n",
    "        if cross_term_ij != 0:\n",
    "            print(\"failed!\")\n",
    "print(\"completed\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

